Non-local charges from perturbed defects via SymTFT in 2d CFT

We investigate non-local conserved charges in perturbed two-dimensional conformal field theories from the point of view of the 3d SymTFT of the unperturbed theory. In the SymTFT we state a simple commutation condition which results in a pair of compatible bulk and defect perturbations, such that the perturbed line defects are conserved in the perturbed CFT. In other words, the perturbed defects are rigidly translation invariant, and such defects form a monoidal category which extends the topological symmetries. As examples we study the A-type Virasoro minimal models $M(p,q)$. Our formalism provides one-parameter families of commuting non-local conserved charges for perturbations by a primary bulk field with Kac label $(1,2)$, $(1,3)$, or $(1,5)$, which are the standard integrable perturbations of minimal models. We find solutions to the commutation condition also for other bulk perturbations, such as $(1,7)$, and we contrast this with the existence of local conserved charges. There has been recent interest in the possibility that in certain cases perturbations by fields such as $(1,7)$ can be integrable, and our construction provides a new way in which integrability can be found without the need for local conserved charges.

==> anc/M_3_10_run_this.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    314360,       7359]
NotebookOptionsPosition[    295942,       7054]
NotebookOutlinePosition[    296373,       7071]
CellTagsIndexPosition[    296330,       7068]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Preliminaries:", "Subsection",
 CellChangeTimes->{{3.9528876031558437`*^9, 3.9528877339846287`*^9}, {
   3.9528879113136578`*^9, 3.9528879221863346`*^9}, 3.952888104443672*^9, {
   3.952888463492399*^9, 3.952888469322235*^9}, 
   3.952888833672024*^9},ExpressionUUID->"6ef3d4df-0c2c-fc44-9f37-\
bc34c2eff99a"],

Cell[TextData[{
 "In this notebook we exemplify the solutions to the commutation relations \
for the perturbation = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", "x", "}"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "719b6a81-4cd9-d841-9ece-80713d1c0fa3"],
 " of the (also non simple) defect ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalD]", " ", "="}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "8ca51441-4bb0-3b46-bfda-b32a10c160a6"],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["a", "1"], ",", "...", " ", ",", 
     SubscriptBox["a", "n"]}], "}"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "8f4dce38-e919-4040-a3d3-b2d5f931a81a"],
 "  in the minimal model ",
 Cell[BoxData[
  FormBox[
   RowBox[{"M", "(", 
    RowBox[{"modelp", ",", "modelq"}], ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "deef5c11-2fbf-1042-a211-e5878787ea71"]
}], "Text",
 CellChangeTimes->{{3.9528876031558437`*^9, 3.9528877339846287`*^9}, {
   3.9528879113136578`*^9, 3.9528879221863346`*^9}, 
   3.952888104443672*^9},ExpressionUUID->"e5cc394c-6bb1-1348-9d54-\
785ac6bf9517"],

Cell[TextData[{
 "Import routines to produce the commutation conditions for the \
x-perturbation of the defect ",
 Cell[BoxData[
  FormBox["\[ScriptCapitalD]", TraditionalForm]],ExpressionUUID->
  "20d1d600-9838-6746-a1ea-52579b89199d"],
 ": \n",
 Cell[BoxData[
  FormBox[
   RowBox[{"comcond", "[", 
    RowBox[{"\[ScriptCapitalD]", ",", " ", "x"}], "]"}], TraditionalForm]],
  ExpressionUUID->"7f05ef26-d0e1-b649-849d-60f892116088"],
 " in eq (2.17) of our paper. Cf. the notebook \
\[CloseCurlyDoubleQuote]rules.nb\[CloseCurlyDoubleQuote] for more details. In \
comcond[\[ScriptCapitalD], x] we denote ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Kappa]", "ab"], " ", 
     SubscriptBox[
      OverscriptBox["\[Kappa]", "~"], "cd"]}], " ", "=", 
    RowBox[{"\[Kappa]", "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], " "}], 
   TraditionalForm]],ExpressionUUID->"163d5bb9-d2c8-4f47-a310-992e47a69e2b"],
 "."
}], "Text",
 CellChangeTimes->{{3.952780045952406*^9, 3.952780052513367*^9}, {
  3.952780230867489*^9, 3.95278026279718*^9}, {3.952780530620088*^9, 
  3.952780531036804*^9}, {3.952780755032383*^9, 3.952780788501763*^9}, {
  3.9527811245716553`*^9, 3.952781124780647*^9}, {3.952784053866963*^9, 
  3.9527840571300697`*^9}, {3.9527843289111176`*^9, 3.952784329046753*^9}, {
  3.952784667146942*^9, 3.9527846679810066`*^9}, {3.952784701157514*^9, 
  3.95278470521019*^9}, {3.9527870133966274`*^9, 3.952787025861789*^9}, {
  3.952788358783685*^9, 3.952788358927473*^9}, {3.95278964313846*^9, 
  3.952789647782614*^9}, {3.952789940408068*^9, 3.952789943879095*^9}, {
  3.952789988538265*^9, 3.952789988959513*^9}, {3.952887491427004*^9, 
  3.9528875302845583`*^9}, {3.952887749663885*^9, 3.952887868889261*^9}, {
  3.9529657803449326`*^9, 
  3.9529658560716763`*^9}},ExpressionUUID->"f6bf3e52-8b8c-824d-b584-\
dc62f51b16ac"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dir", " ", "=", " ", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nb", "=", " ", 
   RowBox[{"StringJoin", "[", 
    RowBox[{"dir", ",", "\"\<rules.nb\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", "nb", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.952780045952406*^9, 3.952780052513367*^9}, {
   3.952780230867489*^9, 3.95278026279718*^9}, {3.952780530620088*^9, 
   3.952780531036804*^9}, {3.952780755032383*^9, 3.952780788501763*^9}, {
   3.9527811245716553`*^9, 3.952781124780647*^9}, {3.952784053866963*^9, 
   3.9527840571300697`*^9}, {3.9527843289111176`*^9, 3.952784329046753*^9}, {
   3.952784667146942*^9, 3.9527846679810066`*^9}, {3.952784701157514*^9, 
   3.95278470521019*^9}, {3.9527870133966274`*^9, 3.952787025861789*^9}, {
   3.952788358783685*^9, 3.952788358927473*^9}, {3.95278964313846*^9, 
   3.952789647782614*^9}, {3.952789940408068*^9, 3.952789943879095*^9}, {
   3.952789988538265*^9, 3.952789988959513*^9}, {3.952887491427004*^9, 
   3.952887496527914*^9}, 3.95288787261384*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"aa8b0e45-9aa1-1541-8910-1fee70f8f412"],

Cell[TextData[{
 "You must first and foremost set values for modelp, modelq.\nIn this \
notebook we consider the minimal model ",
 Cell[BoxData[
  FormBox[
   RowBox[{"M", "(", 
    RowBox[{"3", ",", "10"}], ")"}], TraditionalForm]],ExpressionUUID->
  "967711b6-2e41-414f-84f4-f2cb773a6bd8"]
}], "Text",
 CellChangeTimes->{{3.9528878745176067`*^9, 3.952887961395752*^9}, {
  3.9528880515077343`*^9, 3.952888062167581*^9}, {3.952888491778412*^9, 
  3.9528885136997385`*^9}},ExpressionUUID->"cd078626-dfdf-1343-b0a2-\
199fda4d2964"],

Cell[BoxData[
 RowBox[{
  RowBox[{"modelp", " ", "=", "3"}], ";", " ", 
  RowBox[{"modelq", "=", "10"}], ";"}]], "Input",
 CellChangeTimes->{{3.952780045952406*^9, 3.952780052513367*^9}, {
   3.952780230867489*^9, 3.95278026279718*^9}, {3.952780530620088*^9, 
   3.952780531036804*^9}, {3.952780755032383*^9, 3.952780788501763*^9}, {
   3.9527811245716553`*^9, 3.952781124780647*^9}, {3.952784053866963*^9, 
   3.9527840571300697`*^9}, {3.9527843289111176`*^9, 3.952784329046753*^9}, {
   3.952784667146942*^9, 3.9527846679810066`*^9}, {3.952784701157514*^9, 
   3.95278470521019*^9}, {3.9527870133966274`*^9, 3.952787025861789*^9}, {
   3.952788358783685*^9, 3.952788358927473*^9}, {3.95278964313846*^9, 
   3.952789647782614*^9}, {3.952789940408068*^9, 3.952789943879095*^9}, {
   3.952789988538265*^9, 3.952789988959513*^9}, {3.952887491427004*^9, 
   3.952887496527914*^9}, 3.95288787261384*^9, {3.9528879374045773`*^9, 
   3.952887973681791*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"4bff0d4d-7bfb-3d4e-870d-9bb4e2541a89"],

Cell[TextData[{
 "The Kac labels ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"r", ",", "s"}], ")"}], TraditionalForm]],ExpressionUUID->
  "b19ce7e1-0f69-6641-9b80-6ad2f1ba770e"],
 " take values  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"r", " ", "=", " ", "1"}], ",", " ", "...", " ", ",", "  ", 
    RowBox[{"modelp", " ", "-", " ", "1"}]}], TraditionalForm]],
  ExpressionUUID->"5f78a135-dd1c-ed48-a9cc-a5894217dcea"],
 "  and  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"s", " ", "=", " ", "1"}], ",", " ", "...", " ", ",", 
    RowBox[{"modelq", " ", "-", " ", "1"}]}], TraditionalForm]],
  ExpressionUUID->"4664abf0-3646-6341-8130-4f39d4f5bec1"],
 ", and they are taken module the identification  \n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"r", ",", "s"}], ")"}], " ", "=", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"modelp", "-", "r"}], ",", " ", 
      RowBox[{"modelq", "-", "1"}]}], ")"}]}], TraditionalForm]],
  ExpressionUUID->"0bfc7928-ac62-2448-b0f8-98fdf31444f4"],
 " . \nThe  code  makes  a  specific  choice  of  representatives  that  \
closes  under  fusion  and  it  expects  the  labels  to  be  in  this  \
chosen  set  to  function  properly . To  print  the  chosen  set  use :"
}], "Text",
 CellChangeTimes->{{3.952965610769098*^9, 
  3.952965691909002*^9}},ExpressionUUID->"3330403e-f173-194a-a43c-\
1a9fb6a79c02"],

Cell[CellGroupData[{

Cell[BoxData["mmRep"], "Input",
 CellChangeTimes->{{3.952965693674568*^9, 3.952965694264509*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"43d4b930-cb57-154a-a155-6cd3ed4c8e1e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "9"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9529656950056047`*^9, 3.9529657058975334`*^9}, 
   3.9529659006748276`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"03ec8cd9-1cd8-2f44-a654-8250da47dae5"]
}, Open  ]],

Cell[TextData[{
 "As explained in eq. (3.2) of our paper, for the case of x-perturbation of a \
simple defect \[ScriptCapitalD]=a, if a solution  ",
 Cell[BoxData[
  StyleBox[
   RowBox[{"\[Kappa]", 
    OverscriptBox["\[Kappa]", "~"]}],
   FontSize->18]],
  FontSize->24,ExpressionUUID->"1a107cef-90b6-6d47-80f7-4c214b4362e2"],
 " to the commutations relations  ",
 Cell[BoxData[
  FormBox[
   RowBox[{"comcond", "[", 
    RowBox[{"a", ",", " ", "x"}], "]"}], TraditionalForm]],ExpressionUUID->
  "9eb4528f-e328-4c42-b6ff-7bcd556109f3"],
 " exists, then it must be given by:"
}], "Text",
 CellChangeTimes->{{3.952888118426561*^9, 3.9528881355393276`*^9}, {
  3.952888232611574*^9, 3.95288824399917*^9}, {3.952888318675209*^9, 
  3.952888433380217*^9}, {3.952888517462881*^9, 3.952888522398897*^9}, {
  3.952888578706352*^9, 
  3.952888581635046*^9}},ExpressionUUID->"102e696a-6feb-d54d-8636-\
1ada4c8acd73"],

Cell[BoxData[
 RowBox[{
  RowBox[{"expsol", "[", 
   RowBox[{"a_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["R", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", " ", "a"}], ")"}], "a"}]], "-", 
       FractionBox["1", 
        SuperscriptBox["R", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", " ", "a"}], ")"}], "a"}]]]}], ")"}], " ", 
     SubsuperscriptBox["F", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], " ", "a"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", " ", "x", " ", "x"}], " ", ")"}], " ", "a"}]]}], 
    RowBox[{"1", "-", 
     SubsuperscriptBox["F", 
      RowBox[{"a", " ", "a"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x", " ", "a", " ", "x"}], " ", ")"}], " ", "a"}]]}]], "//", 
   "rule", " "}]}]], "Input",
 CellChangeTimes->{{3.952791048621001*^9, 3.952791067448294*^9}, {
   3.952791124328884*^9, 3.952791125389904*^9}, {3.9527912158618793`*^9, 
   3.952791217551102*^9}, 3.95288814931143*^9, {3.9528884394168997`*^9, 
   3.952888440098375*^9}, {3.952888566326906*^9, 3.9528885730638075`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"662e0c68-9363-1547-ad9f-34f26a16431f"],

Cell[TextData[{
 "(the function rule just replaces the symbols R,F with their corresponding \
values in ",
 Cell[BoxData[
  FormBox[
   RowBox[{"M", "(", 
    RowBox[{"modelp", ",", "modelq"}], ")"}], TraditionalForm]],
  ExpressionUUID->"93b3bb2c-c256-634a-a696-411a1a57956c"],
 " ) "
}], "Text",
 CellChangeTimes->{{3.9528881909356604`*^9, 3.952888221262249*^9}, {
   3.952888445620308*^9, 3.9528884485179443`*^9}, 3.9528885846112323`*^9, {
   3.9529653139603767`*^9, 
   3.9529653200201283`*^9}},ExpressionUUID->"60d9071e-ce65-af43-8fd5-\
02c41bf5b6e8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Perturbations on simple defect", "Subsection",
 CellChangeTimes->{{3.9527910000922813`*^9, 3.952791037458723*^9}, {
  3.95288814397171*^9, 3.952888150793316*^9}, {3.952888835481947*^9, 
  3.9528888432821445`*^9}},ExpressionUUID->"f7a43909-8ef1-1b4e-b8f6-\
beb922c2dd62"],

Cell["\<\
Here we study the bulk commutation conditions for perturbation on simple \
defects. 
The following Table taken from our paper summarizes the results\
\>", "Text",
 CellChangeTimes->{{3.952888857954611*^9, 3.952888918171995*^9}, {
  3.952888951478277*^9, 
  3.9528890139544773`*^9}},ExpressionUUID->"a0dc44f7-01da-bf46-9ad1-\
3bf39a2ef4e9"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzs3Tuo63Cb73eRcCCd0rkUqVSqGpSplFOJVBrOEFyKM2QiUuwRzAmYwEC6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    "], {{0, 354.5}, {707., 0}}, {0, 255},
    ColorFunction->RGBColor,
    ImageResolution->{144., 144.},
    RasterInterpolation->"High"],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->Automatic,
  ImageSizeRaw->{707., 354.5},
  PlotRange->{{0, 707.}, {0, 354.5}}]], "Input",
 CellChangeTimes->{
  3.95288899788904*^9},ExpressionUUID->"1e9e96a2-7687-7a46-be33-5ac992688e0c"],

Cell["\<\
The  mutual  commutativity  is  discussed in detail in our paper sec 3.7.1
\
\>", "Text",
 CellChangeTimes->{{3.9528889208886585`*^9, 
  3.9528889483405266`*^9}},ExpressionUUID->"baf0bdcb-87ed-5b47-9570-\
a2f75dd2fa09"],

Cell[CellGroupData[{

Cell["(1,3)-perturbation of defect (1,2)", "Subsubsection",
 CellChangeTimes->{{3.9528884530962543`*^9, 3.952888480911833*^9}, 
   3.9528888469140167`*^9},ExpressionUUID->"ed3b84d3-34e0-624f-bbd1-\
9a2d920395e7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"x", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}]}], ";", 
    RowBox[{"\[ScriptCapitalD]", " ", "=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"comcond", "[", 
            RowBox[{"\[ScriptCapitalD]", ",", "x"}], "]"}], "/.", 
           RowBox[{
            RowBox[{"\[Kappa]", "[", "__", "]"}], ":>", " ", "\[Kappa]"}]}], "//",
           "rule"}], "//", "Solve"}], "//", "Simplify"}], "//", 
       "FullSimplify"}], "//", "ToRadicals"}], "//", "Simplify"}], "//", 
    "Quiet"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Kappa]", "/.", "%"}], "//", "N"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"expsol", "[", 
      RowBox[{
       RowBox[{"\[ScriptCapitalD]", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "x"}], "]"}], "//", "N"}], "//", 
    "Chop"}]}]}]], "Input",
 CellChangeTimes->{{3.952791398482998*^9, 3.952791466801478*^9}, {
  3.952791567380678*^9, 3.9527915949698925`*^9}, {3.952887754410251*^9, 
  3.952887754552918*^9}, {3.952888530068172*^9, 3.952888558654333*^9}, {
  3.952888596017639*^9, 3.952888651804554*^9}, {3.952888692588724*^9, 
  3.9528886956880693`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"c3a7e744-58cc-0f42-bce4-dc4ba725d084"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Kappa]", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["2", 
      RowBox[{"1", "/", "10"}]], " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       FractionBox["1", 
        SqrtBox["5"]]}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.952888614116665*^9, 3.9528886520764637`*^9}, 
   3.952888772948393*^9, 3.9529659020731506`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"640a8f1c-d45f-5b4d-84aa-67d1e7e933cc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.`", "\[VeryThinSpace]", "-", 
   RowBox[{"2.578691045069297`", " ", "\[ImaginaryI]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.952888614116665*^9, 3.9528886520764637`*^9}, 
   3.952888772948393*^9, 3.952965902077759*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"54ce3fc5-c3f8-0444-a2cb-ac6f6895441f"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "-", 
  RowBox[{"2.578691045069297`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.952888614116665*^9, 3.9528886520764637`*^9}, 
   3.952888772948393*^9, 3.9529659020918713`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"013f0780-5dcf-b540-a0d2-924df24dacb6"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["(1,3)-perturbation of defect (1,3)", "Subsubsection",
 CellChangeTimes->{{3.9528884530962543`*^9, 3.952888480911833*^9}, {
   3.952888674941717*^9, 3.952888677194847*^9}, 
   3.9528890401141415`*^9},ExpressionUUID->"d8a832e7-0933-9d43-816d-\
792adf219e37"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"x", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}]}], ";", 
    RowBox[{"\[ScriptCapitalD]", " ", "=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"comcond", "[", 
           RowBox[{"\[ScriptCapitalD]", ",", "x"}], "]"}], "/.", 
          RowBox[{
           RowBox[{"\[Kappa]", "[", "__", "]"}], ":>", " ", "\[Kappa]"}]}], "//",
          "rule"}], "//", "Solve"}], "//", "Simplify"}], "//", 
      "FullSimplify"}], "//", "ToRadicals"}], "//", "Quiet"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Kappa]", "/.", "%"}], "//", "N"}], "//", "Chop"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"expsol", "[", 
      RowBox[{
       RowBox[{"\[ScriptCapitalD]", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "x"}], "]"}], "//", "N"}], "//", 
    "Chop"}]}]}]], "Input",
 CellChangeTimes->{{3.9527914807859726`*^9, 3.952791561460448*^9}, {
  3.952791626623974*^9, 3.952791626750763*^9}, {3.952888662959585*^9, 
  3.952888704461462*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"ceebf048-83dd-5346-a72a-d52afe689861"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Kappa]", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"25", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "2"}], ")"}], 
        RowBox[{"1", "/", "5"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"3", "/", "5"}]]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["3", "10"], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         FractionBox["11", "10"], "]"}], "3"], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["6", "5"], "]"}]}], 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["4", "5"], "]"}]}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.9527914878895817`*^9, 3.952791561922676*^9}, 
   3.9527916269517193`*^9, {3.9528886859465647`*^9, 3.952888704764887*^9}, 
   3.9529659030292397`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"2338e77b-0c42-b44a-af24-91703f82cb2e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.`", "\[VeryThinSpace]", "-", 
   RowBox[{"6.9486400036171645`", " ", "\[ImaginaryI]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9527914878895817`*^9, 3.952791561922676*^9}, 
   3.9527916269517193`*^9, {3.9528886859465647`*^9, 3.952888704764887*^9}, 
   3.95296590303125*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"8ca434fa-be7d-714c-b66e-3845d81899f8"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "-", 
  RowBox[{"6.948640003617167`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.9527914878895817`*^9, 3.952791561922676*^9}, 
   3.9527916269517193`*^9, {3.9528886859465647`*^9, 3.952888704764887*^9}, 
   3.952965903041548*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"07650947-80e9-1046-9248-4ab474ac027e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["(1,3)-perturbation of defect (1,4)", "Subsubsection",
 CellChangeTimes->{{3.9528884530962543`*^9, 3.952888480911833*^9}, {
   3.952888674941717*^9, 3.952888677194847*^9}, {3.9528887232827682`*^9, 
   3.9528887233784122`*^9}, 
   3.952889042518503*^9},ExpressionUUID->"da797d9d-b954-5242-8bc7-\
585de4210207"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"x", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}]}], ";", 
    RowBox[{"\[ScriptCapitalD]", " ", "=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4"}], "}"}], "}"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"comcond", "[", 
           RowBox[{"\[ScriptCapitalD]", ",", "x"}], "]"}], "/.", 
          RowBox[{
           RowBox[{"\[Kappa]", "[", "__", "]"}], ":>", " ", "\[Kappa]"}]}], "//",
          "rule"}], "//", "Solve"}], "//", "Simplify"}], "//", 
      "FullSimplify"}], "//", "ToRadicals"}], "//", "Quiet"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Kappa]", "/.", "%"}], "//", "N"}], "//", "Chop"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"expsol", "[", 
      RowBox[{
       RowBox[{"\[ScriptCapitalD]", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "x"}], "]"}], "//", "N"}], "//", 
    "Chop"}]}]}]], "Input",
 CellChangeTimes->{{3.9527914807859726`*^9, 3.952791561460448*^9}, {
  3.952791626623974*^9, 3.9527916341812534`*^9}, {3.95288872810297*^9, 
  3.9528887385551205`*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"58f56bc4-1823-7145-b129-448196f35675"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Kappa]", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["2", 
        RowBox[{"4", "/", "5"}]], " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         FractionBox["2", 
          SqrtBox["5"]]}]], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["1", "10"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["11", "10"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["6", "5"], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        FractionBox["7", "10"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["4", "5"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["9", "10"], "]"}]}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.9527914878895817`*^9, 3.952791561922676*^9}, {
  3.9527916269517193`*^9, 3.95279163431901*^9}, {3.9528887356882267`*^9, 
  3.952888738746456*^9}},
 CellLabel->"Out[97]=",ExpressionUUID->"88df7ca0-7aee-bc45-9576-338db8692b26"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.`", "\[VeryThinSpace]", "-", 
   RowBox[{"5.822039704960588`", " ", "\[ImaginaryI]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9527914878895817`*^9, 3.952791561922676*^9}, {
  3.9527916269517193`*^9, 3.95279163431901*^9}, {3.9528887356882267`*^9, 
  3.952888738746456*^9}},
 CellLabel->"Out[98]=",ExpressionUUID->"3caaa62d-3b5c-3d44-a14b-bed9d578a07d"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "-", 
  RowBox[{"5.822039704960589`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.9527914878895817`*^9, 3.952791561922676*^9}, {
  3.9527916269517193`*^9, 3.95279163431901*^9}, {3.9528887356882267`*^9, 
  3.952888738746456*^9}},
 CellLabel->"Out[99]=",ExpressionUUID->"c0c325d2-ad8f-6347-8e03-67695f081c00"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["(1,3)-perturbation of defect (1,5)", "Subsubsection",
 CellChangeTimes->{{3.9528884530962543`*^9, 3.952888480911833*^9}, {
  3.952888674941717*^9, 3.952888677194847*^9}, {3.9528887232827682`*^9, 
  3.952888747828266*^9}, {3.952889037908621*^9, 
  3.9528890477332916`*^9}},ExpressionUUID->"40280de8-ec96-d14d-9b13-\
41e2e73a5838"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"x", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}]}], ";", 
    RowBox[{"\[ScriptCapitalD]", " ", "=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"1", ",", "5"}], "}"}], "}"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"comcond", "[", 
           RowBox[{"\[ScriptCapitalD]", ",", "x"}], "]"}], "/.", 
          RowBox[{
           RowBox[{"\[Kappa]", "[", "__", "]"}], ":>", " ", "\[Kappa]"}]}], "//",
          "rule"}], "//", "Solve"}], "//", "Simplify"}], "//", 
      "FullSimplify"}], "//", "ToRadicals"}], "//", "Quiet"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Kappa]", "/.", "%"}], "//", "N"}], "//", "Chop"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"expsol", "[", 
      RowBox[{
       RowBox[{"\[ScriptCapitalD]", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "x"}], "]"}], "//", "N"}], "//", 
    "Chop"}]}]}]], "Input",
 CellChangeTimes->{{3.9527899983290424`*^9, 3.9527900403017635`*^9}, {
   3.9527904566751747`*^9, 3.952790457826235*^9}, {3.952790496466146*^9, 
   3.952790499072878*^9}, {3.952790535549412*^9, 3.952790583356731*^9}, {
   3.9527906264673843`*^9, 3.952790657360775*^9}, {3.9527910397895584`*^9, 
   3.952791093082537*^9}, {3.952791228646401*^9, 3.952791228773516*^9}, 
   3.952791268210272*^9, {3.952791639005043*^9, 3.952791655568264*^9}, {
   3.9528887524546146`*^9, 3.9528887589431534`*^9}, {3.9528890310520687`*^9, 
   3.9528890311595955`*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"07257836-0b4b-2c45-bc6d-abfe0a7350e1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Kappa]", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", 
     SqrtBox[
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "-", 
         SqrtBox["5"]}], ")"}]}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.9527900118518066`*^9, 3.952790040692515*^9}, {
   3.9527904582350407`*^9, 3.9527904611533833`*^9}, 3.952790499351284*^9, {
   3.952790536457859*^9, 3.952790636699051*^9}, {3.9527907382954216`*^9, 
   3.952790760257536*^9}, {3.9527910818798847`*^9, 3.952791105994764*^9}, 
   3.952791170784897*^9, {3.9527912289537106`*^9, 3.9527912700030403`*^9}, {
   3.952791640905237*^9, 3.952791656129228*^9}, 3.95288875911866*^9, 
   3.952889031955824*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"55537c97-bbc8-f146-977b-8738a2fb7f07"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.`", "\[VeryThinSpace]", "-", 
   RowBox[{"1.1755705045849463`", " ", "\[ImaginaryI]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9527900118518066`*^9, 3.952790040692515*^9}, {
   3.9527904582350407`*^9, 3.9527904611533833`*^9}, 3.952790499351284*^9, {
   3.952790536457859*^9, 3.952790636699051*^9}, {3.9527907382954216`*^9, 
   3.952790760257536*^9}, {3.9527910818798847`*^9, 3.952791105994764*^9}, 
   3.952791170784897*^9, {3.9527912289537106`*^9, 3.9527912700030403`*^9}, {
   3.952791640905237*^9, 3.952791656129228*^9}, 3.95288875911866*^9, 
   3.952889031955824*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"1faad892-42ec-3e4d-8385-ffab8be23aff"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "-", 
  RowBox[{"1.1755705045849456`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.9527900118518066`*^9, 3.952790040692515*^9}, {
   3.9527904582350407`*^9, 3.9527904611533833`*^9}, 3.952790499351284*^9, {
   3.952790536457859*^9, 3.952790636699051*^9}, {3.9527907382954216`*^9, 
   3.952790760257536*^9}, {3.9527910818798847`*^9, 3.952791105994764*^9}, 
   3.952791170784897*^9, {3.9527912289537106`*^9, 3.9527912700030403`*^9}, {
   3.952791640905237*^9, 3.952791656129228*^9}, 3.95288875911866*^9, 
   3.952889031955824*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"2148bb25-b98c-7f4e-89af-209fea120aaf"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["(1,3)-perturbation of defect (1,6)", "Subsubsection",
 CellChangeTimes->{{3.9528884530962543`*^9, 3.952888480911833*^9}, {
  3.952888674941717*^9, 3.952888677194847*^9}, {3.9528887232827682`*^9, 
  3.9528887233784122`*^9}, {3.952889042518503*^9, 
  3.952889070586317*^9}},ExpressionUUID->"dc58c3e8-b5f9-8e45-bd0d-\
3af644c32818"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"x", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}]}], ";", 
    RowBox[{"\[ScriptCapitalD]", " ", "=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"1", ",", "6"}], "}"}], "}"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"comcond", "[", 
           RowBox[{"\[ScriptCapitalD]", ",", "x"}], "]"}], "/.", 
          RowBox[{
           RowBox[{"\[Kappa]", "[", "__", "]"}], ":>", " ", "\[Kappa]"}]}], "//",
          "rule"}], "//", "Solve"}], "//", "Simplify"}], "//", 
      "FullSimplify"}], "//", "ToRadicals"}], "//", "Quiet"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Kappa]", "/.", "%"}], "//", "N"}], "//", "Chop"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"expsol", "[", 
      RowBox[{
       RowBox[{"\[ScriptCapitalD]", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "x"}], "]"}], "//", "N"}], "//", 
    "Chop"}]}]}]], "Input",
 CellChangeTimes->{{3.9527914807859726`*^9, 3.952791561460448*^9}, {
  3.952791626623974*^9, 3.9527916341812534`*^9}, {3.95288872810297*^9, 
  3.9528887385551205`*^9}, {3.952889075760597*^9, 3.952889075856535*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"c5ec0724-c695-aa40-81d2-c899904a33eb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Kappa]", "\[Rule]", 
    FractionBox[
     RowBox[{"8", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["2", 
       RowBox[{"4", "/", "5"}]], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        FractionBox["2", 
         SqrtBox["5"]]}]], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["11", "10"], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["6", "5"], "]"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"-", 
        FractionBox["1", "10"]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["7", "10"], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["4", "5"], "]"}]}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.9527914878895817`*^9, 3.952791561922676*^9}, {
   3.9527916269517193`*^9, 3.95279163431901*^9}, {3.9528887356882267`*^9, 
   3.952888738746456*^9}, 3.9528890761438313`*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"2d0924a7-4599-d749-8d57-adf409f8c510"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.`", "\[VeryThinSpace]", "-", 
   RowBox[{"0.23288158819842358`", " ", "\[ImaginaryI]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9527914878895817`*^9, 3.952791561922676*^9}, {
   3.9527916269517193`*^9, 3.95279163431901*^9}, {3.9528887356882267`*^9, 
   3.952888738746456*^9}, 3.9528890761438313`*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"8426edf7-5be8-a149-96e9-f79de95c1d4c"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.2328815881984236`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.9527914878895817`*^9, 3.952791561922676*^9}, {
   3.9527916269517193`*^9, 3.95279163431901*^9}, {3.9528887356882267`*^9, 
   3.952888738746456*^9}, 3.9528890761597404`*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"ced103f9-74f0-e947-b6a6-29678cac0774"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["(1,3)-perturbation of defect (1,7)", "Subsubsection",
 CellChangeTimes->{{3.9528884530962543`*^9, 3.952888480911833*^9}, {
   3.952888674941717*^9, 3.952888677194847*^9}, {3.9528887232827682`*^9, 
   3.9528887233784122`*^9}, 3.952889042518503*^9, {3.952889088384886*^9, 
   3.952889088560814*^9}},ExpressionUUID->"4ff84e5e-0e45-e241-a074-\
4e0567bad0a3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"x", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}]}], ";", 
    RowBox[{"\[ScriptCapitalD]", " ", "=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"1", ",", "7"}], "}"}], "}"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"comcond", "[", 
           RowBox[{"\[ScriptCapitalD]", ",", "x"}], "]"}], "/.", 
          RowBox[{
           RowBox[{"\[Kappa]", "[", "__", "]"}], ":>", " ", "\[Kappa]"}]}], "//",
          "rule"}], "//", "Solve"}], "//", "Simplify"}], "//", 
      "FullSimplify"}], "//", "ToRadicals"}], "//", "Quiet"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Kappa]", "/.", "%"}], "//", "N"}], "//", "Chop"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"expsol", "[", 
      RowBox[{
       RowBox[{"\[ScriptCapitalD]", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "x"}], "]"}], "//", "N"}], "//", 
    "Chop"}]}]}]], "Input",
 CellChangeTimes->{{3.9527914807859726`*^9, 3.952791561460448*^9}, {
  3.952791626623974*^9, 3.9527916341812534`*^9}, {3.95288872810297*^9, 
  3.9528887385551205`*^9}, {3.952889090318672*^9, 3.952889090430376*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"96200cd1-a588-9c4b-a5f0-4d291b1e3d1b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Kappa]", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["2", 
        RowBox[{"7", "/", "10"}]], " ", 
       SqrtBox[
        RowBox[{"5", "-", 
         SqrtBox["5"]}]], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", 
         FractionBox["4", "5"]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         FractionBox["11", "10"], "]"}], "2"]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"-", 
         FractionBox["1", "5"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["7", "10"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["9", "10"], "]"}]}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.9527914878895817`*^9, 3.952791561922676*^9}, {
   3.9527916269517193`*^9, 3.95279163431901*^9}, {3.9528887356882267`*^9, 
   3.952888738746456*^9}, 3.952889090750828*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"02fa200e-5a6c-7645-b077-1fbce7077415"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.`", "\[VeryThinSpace]", "-", 
   RowBox[{"1.737160000904291`", " ", "\[ImaginaryI]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9527914878895817`*^9, 3.952791561922676*^9}, {
   3.9527916269517193`*^9, 3.95279163431901*^9}, {3.9528887356882267`*^9, 
   3.952888738746456*^9}, 3.952889090750828*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"d27a570e-f82d-2042-bdfc-09cec9a987e0"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "-", 
  RowBox[{"1.7371600009042916`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.9527914878895817`*^9, 3.952791561922676*^9}, {
   3.9527916269517193`*^9, 3.95279163431901*^9}, {3.9528887356882267`*^9, 
   3.952888738746456*^9}, 3.952889090750828*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"992f574a-14ad-a34a-8997-eac2e23206e2"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["(1,3)-perturbation of defect (1,8)", "Subsubsection",
 CellChangeTimes->{{3.9528884530962543`*^9, 3.952888480911833*^9}, {
  3.952888674941717*^9, 3.952888677194847*^9}, {3.9528887232827682`*^9, 
  3.9528887233784122`*^9}, {3.952889042518503*^9, 
  3.952889098335058*^9}},ExpressionUUID->"1b53591a-4bd3-b143-b9d6-\
3f5cfc874ff8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"x", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}]}], ";", 
    RowBox[{"\[ScriptCapitalD]", " ", "=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"1", ",", "8"}], "}"}], "}"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"comcond", "[", 
           RowBox[{"\[ScriptCapitalD]", ",", "x"}], "]"}], "/.", 
          RowBox[{
           RowBox[{"\[Kappa]", "[", "__", "]"}], ":>", " ", "\[Kappa]"}]}], "//",
          "rule"}], "//", "Solve"}], "//", "Simplify"}], "//", 
      "FullSimplify"}], "//", "ToRadicals"}], "//", "Quiet"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Kappa]", "/.", "%"}], "//", "N"}], "//", "Chop"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"expsol", "[", 
      RowBox[{
       RowBox[{"\[ScriptCapitalD]", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "x"}], "]"}], "//", "N"}], "//", 
    "Chop"}]}]}]], "Input",
 CellChangeTimes->{{3.9527914807859726`*^9, 3.952791561460448*^9}, {
  3.952791626623974*^9, 3.9527916341812534`*^9}, {3.95288872810297*^9, 
  3.9528887385551205`*^9}, {3.952889075760597*^9, 3.95288910011471*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"e9f23052-5f5b-0f45-8425-40cbc7bac4bf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Kappa]", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["98", "121"]}], " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["2", 
      RowBox[{"1", "/", "10"}]], " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       FractionBox["1", 
        SqrtBox["5"]]}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.9527914878895817`*^9, 3.952791561922676*^9}, {
  3.9527916269517193`*^9, 3.95279163431901*^9}, {3.9528887356882267`*^9, 
  3.952888738746456*^9}, {3.9528890761438313`*^9, 3.9528891005722218`*^9}},
 CellLabel->
  "Out[121]=",ExpressionUUID->"d5613c67-1947-ef41-9725-8a8ba3dffce8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.`", "\[VeryThinSpace]", "-", 
   RowBox[{"1.044263315771864`", " ", "\[ImaginaryI]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9527914878895817`*^9, 3.952791561922676*^9}, {
  3.9527916269517193`*^9, 3.95279163431901*^9}, {3.9528887356882267`*^9, 
  3.952888738746456*^9}, {3.9528890761438313`*^9, 3.9528891005722218`*^9}},
 CellLabel->
  "Out[122]=",ExpressionUUID->"e36b2b4d-9a30-404e-8e68-2627bbf570a2"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "-", 
  RowBox[{"1.0442633157718635`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.9527914878895817`*^9, 3.952791561922676*^9}, {
  3.9527916269517193`*^9, 3.95279163431901*^9}, {3.9528887356882267`*^9, 
  3.952888738746456*^9}, {3.9528890761438313`*^9, 3.9528891005722218`*^9}},
 CellLabel->
  "Out[123]=",ExpressionUUID->"36d41e3d-343e-5b4f-8f21-19a32f2a3064"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["(1,5)-perturbation of defect (1,3)", "Subsubsection",
 CellChangeTimes->{{3.9528884530962543`*^9, 3.952888480911833*^9}, {
  3.952888674941717*^9, 3.952888677194847*^9}, {3.9528887232827682`*^9, 
  3.9528887233784122`*^9}, {3.952889042518503*^9, 3.952889070586317*^9}, {
  3.9528891139243984`*^9, 
  3.952889116325577*^9}},ExpressionUUID->"cf3c490f-15bb-c84d-a0b1-\
606c09d7c3a4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"x", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5"}], "}"}]}], ";", 
    RowBox[{"\[ScriptCapitalD]", " ", "=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}], "}"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"comcond", "[", 
           RowBox[{"\[ScriptCapitalD]", ",", "x"}], "]"}], "/.", 
          RowBox[{
           RowBox[{"\[Kappa]", "[", "__", "]"}], ":>", " ", "\[Kappa]"}]}], "//",
          "rule"}], "//", "Solve"}], "//", "Simplify"}], "//", 
      "FullSimplify"}], "//", "ToRadicals"}], "//", "Quiet"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Kappa]", "/.", "%"}], "//", "N"}], "//", "Chop"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"expsol", "[", 
      RowBox[{
       RowBox[{"\[ScriptCapitalD]", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "x"}], "]"}], "//", "N"}], "//", 
    "Chop"}]}]}]], "Input",
 CellChangeTimes->{{3.9527914807859726`*^9, 3.952791561460448*^9}, {
  3.952791626623974*^9, 3.9527916341812534`*^9}, {3.95288872810297*^9, 
  3.9528887385551205`*^9}, {3.952889075760597*^9, 3.952889075856535*^9}, {
  3.9528891187065277`*^9, 3.952889120934704*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"9639b7de-d8fc-5a43-b1aa-4cfafbd382cf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Kappa]", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["5", 
        RowBox[{"1", "/", "5"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"50", "+", 
          RowBox[{"22", " ", 
           SqrtBox["5"]}]}], ")"}], 
        RowBox[{"1", "/", "10"}]], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["1", "5"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["11", "10"], "]"}]}], 
      RowBox[{
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["4", "5"], "]"}]}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.9527914878895817`*^9, 3.952791561922676*^9}, {
   3.9527916269517193`*^9, 3.95279163431901*^9}, {3.9528887356882267`*^9, 
   3.952888738746456*^9}, 3.9528890761438313`*^9, 3.9528891213617*^9},
 CellLabel->
  "Out[125]=",ExpressionUUID->"3514e426-a903-9e42-be79-13a081e53a5c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.`", "\[VeryThinSpace]", "-", 
   RowBox[{"9.248938305533224`", " ", "\[ImaginaryI]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9527914878895817`*^9, 3.952791561922676*^9}, {
   3.9527916269517193`*^9, 3.95279163431901*^9}, {3.9528887356882267`*^9, 
   3.952888738746456*^9}, 3.9528890761438313`*^9, 3.9528891213617*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"7ffb0e68-11cc-6c41-9f13-490b36177aab"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "-", 
  RowBox[{"9.248938305533224`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.9527914878895817`*^9, 3.952791561922676*^9}, {
   3.9527916269517193`*^9, 3.95279163431901*^9}, {3.9528887356882267`*^9, 
   3.952888738746456*^9}, 3.9528890761438313`*^9, 3.9528891213617*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"59e1557f-dc77-c344-ba6f-77bdcf3f9764"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["(1,5)-perturbation of defect (1,4): no solutions", "Subsubsection",
 CellChangeTimes->{{3.9528884530962543`*^9, 3.952888480911833*^9}, {
  3.952888674941717*^9, 3.952888677194847*^9}, {3.9528887232827682`*^9, 
  3.9528887233784122`*^9}, {3.952889042518503*^9, 3.952889070586317*^9}, {
  3.952889130342222*^9, 3.9528891355005093`*^9}, {3.952890336980295*^9, 
  3.952890339494217*^9}},ExpressionUUID->"5806771d-8120-ae44-b39d-\
9594db7cc54d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"x", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5"}], "}"}]}], ";", 
    RowBox[{"\[ScriptCapitalD]", " ", "=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4"}], "}"}], "}"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"comcond", "[", 
       RowBox[{"\[ScriptCapitalD]", ",", "x"}], "]"}], "/.", 
      RowBox[{
       RowBox[{"\[Kappa]", "[", "__", "]"}], ":>", " ", "\[Kappa]"}]}], "//", 
     "rule"}], "//", "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.9527914807859726`*^9, 3.952791561460448*^9}, {
  3.952791626623974*^9, 3.9527916341812534`*^9}, {3.95288872810297*^9, 
  3.9528887385551205`*^9}, {3.952889075760597*^9, 3.952889075856535*^9}, {
  3.9528891380287952`*^9, 3.952889213268799*^9}},
 CellLabel->
  "In[186]:=",ExpressionUUID->"fed91ca9-5979-d643-99b1-42dba95c9df9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      SqrtBox["2"], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        SqrtBox["5"]}], ")"}], " ", "\[Kappa]", " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["1", "5"], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["2", "5"], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["7", "10"], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["9", "10"], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["6", "5"], "]"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"3", "/", "10"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "5"}]]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5", "+", 
          SqrtBox["5"]}], ")"}], " ", "\[Pi]"}]], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["1", "10"], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["3", "10"], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["4", "5"], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["11", "10"], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["7", "5"], "]"}]}]}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SqrtBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            SqrtBox["5"]}], ")"}]}]]}], ")"}], " ", "\[Kappa]", " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["1", "5"], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["2", "5"], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["7", "10"], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["9", "10"], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["6", "5"], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "5"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"3", "/", "5"}]]}], ")"}], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["1", "10"], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["3", "10"], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["4", "5"], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["11", "10"], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["7", "5"], "]"}]}]}], "\[Equal]", "0"}], ",", "False", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["5"]}], ")"}], " ", 
     SqrtBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["5"]}], ")"}]}]], " ", "\[Kappa]", " ", 
     RowBox[{"Gamma", "[", 
      FractionBox["1", "5"], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox["2", "5"], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       FractionBox["7", "10"], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       FractionBox["9", "10"], "]"}], "2"], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox["6", "5"], "]"}]}], "\[Equal]", 
    RowBox[{"8", " ", 
     SqrtBox[
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5", "+", 
          SqrtBox["5"]}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"5", "-", 
        SqrtBox["5"]}]]], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox["1", "10"], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox["3", "10"], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       FractionBox["4", "5"], "]"}], "2"], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox["11", "10"], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox["7", "5"], "]"}], " ", 
     InterpretationBox[
      TemplateBox[{"Root", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"-1.18\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"], 
               ImageSizeCache -> {
                14.224218368530273`, {0.21796874422580004`, 
                 1.3992187129333615`}}]}, "RowDefault"], ShowStringCharacters -> 
            False], -1.175570504584946274206913585658185184`16.\
105104768022994, Editable -> False], " ", "\[ImaginaryI]"}], 
        TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"5", "+", 
                 RowBox[{"5", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], 
         Short[#, 7]& ], 
        Complex[0., -1.1755705045849463`]},
       "NumericalApproximation"],
      Root[5 + 5 #^2 + #^4& , 1, 0]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9528891933588033`*^9, 3.952889213476185*^9}, 
   3.9528895180783863`*^9},
 CellLabel->
  "Out[187]=",ExpressionUUID->"8078678a-787d-6842-8d12-eba52c11e766"]
}, Open  ]],

Cell["\<\
In this case the equations are not satisfied. It is due to the vanishing of \
the F-symbol in the rhs of one of the equations:\
\>", "Text",
 CellChangeTimes->{{3.952889218869467*^9, 
  3.9528893063283825`*^9}},ExpressionUUID->"c1d66890-0d2e-6049-ab5f-\
7bd94989edbf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"comcond", "[", 
    RowBox[{"\[ScriptCapitalD]", ",", "x"}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"-", "2"}], "]"}], "]"}], "/.", 
  RowBox[{
   RowBox[{"\[Kappa]", "[", "__", "]"}], ":>", " ", "\[Kappa]"}]}]], "Input",
 CellChangeTimes->{{3.952889244162586*^9, 3.9528892736834793`*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"f4faf98b-4ba1-674d-a1a1-75c5a01e5169"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubsuperscriptBox["F", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6"}], "}"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "4"}], "}"}], " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}]}], " ", ")"}], " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["R", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "4"}], "}"}], " ", 
           RowBox[{"{", 
            RowBox[{"1", ",", "5"}], "}"}]}], ")"}], 
         RowBox[{"{", 
          RowBox[{"1", ",", "6"}], "}"}]}]]]}], "+", 
     SuperscriptBox["R", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], " ", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}]}], ")"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "6"}], "}"}]}]]}], ")"}]}], "\[Equal]", 
  RowBox[{
   RowBox[{"-", "\[Kappa]"}], " ", 
   SubsuperscriptBox["F", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}], " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6"}], "}"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4"}], "}"}], " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}]}], " ", ")"}], " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}]}]]}]}]], "Output",
 CellChangeTimes->{{3.9528892467613144`*^9, 3.952889274157633*^9}, {
  3.952889514957138*^9, 3.9528895194190407`*^9}},
 CellLabel->
  "Out[188]=",ExpressionUUID->"f9ca59b1-00bd-684e-aca3-f9e40ca43b94"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"comcond", "[", 
   RowBox[{"\[ScriptCapitalD]", ",", "x"}], "]"}], "[", 
  RowBox[{"[", 
   RowBox[{
    RowBox[{"-", "2"}], ",", "2"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "rule"}]}], "Input",
 CellChangeTimes->{{3.9528894455532074`*^9, 3.9528894463371716`*^9}, {
  3.9528895054530106`*^9, 3.952889512297085*^9}},
 CellLabel->
  "In[189]:=",ExpressionUUID->"b0ff688e-c5e7-744b-b2eb-cbebbf010527"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SubsuperscriptBox["F", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}], " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6"}], "}"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4"}], "}"}], " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}]}], " ", ")"}], " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}]}]]}], " ", 
  RowBox[{"\[Kappa]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "4"}], "}"}]}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.95288944652845*^9, {3.952889512714697*^9, 3.952889520566248*^9}},
 CellLabel->
  "Out[189]=",ExpressionUUID->"fe5d86e1-4fc7-e748-99a2-dca91b52a3db"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.95288944652845*^9, {3.952889512714697*^9, 3.952889520566248*^9}},
 CellLabel->
  "Out[190]=",ExpressionUUID->"8c7af4d1-7747-4a4c-a45d-b3d1614f800b"]
}, Open  ]],

Cell["since the lhs is not zero.", "Text",
 CellChangeTimes->{{3.95288930835824*^9, 3.952889344350464*^9}, {
  3.9528895250848637`*^9, 
  3.9528895266061897`*^9}},ExpressionUUID->"b94b3a49-4985-f949-b83e-\
219b1943e856"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"comcond", "[", 
   RowBox[{"\[ScriptCapitalD]", ",", "x"}], "]"}], "[", 
  RowBox[{"[", 
   RowBox[{
    RowBox[{"-", "2"}], ",", "1"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//", "rule"}], "//", "N"}], "//", "Chop"}]}], "Input",
 CellChangeTimes->{{3.9528895321819515`*^9, 3.9528895420821114`*^9}},
 CellLabel->
  "In[195]:=",ExpressionUUID->"74d25bed-4cce-de45-a42e-38b0997021b8"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["F", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}], " ", 
    RowBox[{"{", 
     RowBox[{"1", ",", "6"}], "}"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "4"}], "}"}], " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", "5"}], "}"}], " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", "5"}], "}"}]}], " ", ")"}], " ", 
    RowBox[{"{", 
     RowBox[{"1", ",", "4"}], "}"}]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      SuperscriptBox["R", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "4"}], "}"}], " ", 
          RowBox[{"{", 
           RowBox[{"1", ",", "5"}], "}"}]}], ")"}], 
        RowBox[{"{", 
         RowBox[{"1", ",", "6"}], "}"}]}]]]}], "+", 
    SuperscriptBox["R", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "4"}], "}"}], " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5"}], "}"}]}], ")"}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "6"}], "}"}]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.9528895324271736`*^9, 3.9528895427230835`*^9}},
 CellLabel->
  "Out[195]=",ExpressionUUID->"b7496b6d-34fd-5b4f-b9a9-3dffffdeece9"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.5190691333613534`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.9528895324271736`*^9, 3.9528895427230835`*^9}},
 CellLabel->
  "Out[196]=",ExpressionUUID->"14518a68-9d1f-a945-b62f-3388b186b022"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["(1,5)-perturbation of defect (1,5)", "Subsubsection",
 CellChangeTimes->{{3.9528884530962543`*^9, 3.952888480911833*^9}, {
  3.952888674941717*^9, 3.952888677194847*^9}, {3.9528887232827682`*^9, 
  3.9528887233784122`*^9}, {3.952889042518503*^9, 3.952889070586317*^9}, {
  3.9528891139243984`*^9, 3.952889116325577*^9}, {3.9528893556691837`*^9, 
  3.9528893558450966`*^9}},ExpressionUUID->"f4cee7ac-9933-c547-a901-\
eb049b31119b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"x", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5"}], "}"}]}], ";", 
    RowBox[{"\[ScriptCapitalD]", " ", "=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"1", ",", "5"}], "}"}], "}"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"comcond", "[", 
           RowBox[{"\[ScriptCapitalD]", ",", "x"}], "]"}], "/.", 
          RowBox[{
           RowBox[{"\[Kappa]", "[", "__", "]"}], ":>", " ", "\[Kappa]"}]}], "//",
          "rule"}], "//", "Solve"}], "//", "Simplify"}], "//", 
      "FullSimplify"}], "//", "ToRadicals"}], "//", "Quiet"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Kappa]", "/.", "%"}], "//", "N"}], "//", "Chop"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"expsol", "[", 
      RowBox[{
       RowBox[{"\[ScriptCapitalD]", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "x"}], "]"}], "//", "N"}], "//", 
    "Chop"}]}]}]], "Input",
 CellChangeTimes->{{3.9527914807859726`*^9, 3.952791561460448*^9}, {
  3.952791626623974*^9, 3.9527916341812534`*^9}, {3.95288872810297*^9, 
  3.9528887385551205`*^9}, {3.952889075760597*^9, 3.952889075856535*^9}, {
  3.9528891187065277`*^9, 3.952889120934704*^9}, {3.952889358811079*^9, 
  3.952889358939104*^9}},
 CellLabel->
  "In[156]:=",ExpressionUUID->"f2145837-014a-6148-9a7e-3ea86921a956"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Kappa]", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SqrtBox["5"]}], ")"}], " ", "\[Pi]"}]], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["11", "10"], "]"}]}], 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"3", "/", "10"}]], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         FractionBox["4", "5"], "]"}], "2"]}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.9527914878895817`*^9, 3.952791561922676*^9}, {
   3.9527916269517193`*^9, 3.95279163431901*^9}, {3.9528887356882267`*^9, 
   3.952888738746456*^9}, 3.9528890761438313`*^9, 3.9528891213617*^9, 
   3.9528893594005146`*^9},
 CellLabel->
  "Out[157]=",ExpressionUUID->"e90e9717-38d3-954c-a874-2e56371d0436"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.`", "\[VeryThinSpace]", "-", 
   RowBox[{"2.312234576383306`", " ", "\[ImaginaryI]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9527914878895817`*^9, 3.952791561922676*^9}, {
   3.9527916269517193`*^9, 3.95279163431901*^9}, {3.9528887356882267`*^9, 
   3.952888738746456*^9}, 3.9528890761438313`*^9, 3.9528891213617*^9, 
   3.9528893594005146`*^9},
 CellLabel->
  "Out[158]=",ExpressionUUID->"2582b72b-e37c-0242-9f4d-11c75f1b8c44"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "-", 
  RowBox[{"2.312234576383285`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.9527914878895817`*^9, 3.952791561922676*^9}, {
   3.9527916269517193`*^9, 3.95279163431901*^9}, {3.9528887356882267`*^9, 
   3.952888738746456*^9}, 3.9528890761438313`*^9, 3.9528891213617*^9, 
   3.9528893594005146`*^9},
 CellLabel->
  "Out[159]=",ExpressionUUID->"5d90348e-5219-224e-b4e0-a91722b09440"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["(1,5)-perturbation of defect (1,6): no solutions", "Subsubsection",
 CellChangeTimes->{{3.9528884530962543`*^9, 3.952888480911833*^9}, {
   3.952888674941717*^9, 3.952888677194847*^9}, {3.9528887232827682`*^9, 
   3.9528887233784122`*^9}, {3.952889042518503*^9, 3.952889070586317*^9}, {
   3.952889130342222*^9, 3.9528891355005093`*^9}, {3.952889366920061*^9, 
   3.952889367097641*^9}, 
   3.952890346987425*^9},ExpressionUUID->"1ae7a54c-7fda-9543-8190-\
fa6f38740282"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"x", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5"}], "}"}]}], ";", 
    RowBox[{"\[ScriptCapitalD]", " ", "=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"1", ",", "6"}], "}"}], "}"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"comcond", "[", 
       RowBox[{"\[ScriptCapitalD]", ",", "x"}], "]"}], "/.", 
      RowBox[{
       RowBox[{"\[Kappa]", "[", "__", "]"}], ":>", " ", "\[Kappa]"}]}], "//", 
     "rule"}], "//", "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.9527914807859726`*^9, 3.952791561460448*^9}, {
  3.952791626623974*^9, 3.9527916341812534`*^9}, {3.95288872810297*^9, 
  3.9528887385551205`*^9}, {3.952889075760597*^9, 3.952889075856535*^9}, {
  3.9528891380287952`*^9, 3.952889213268799*^9}, {3.952889369870344*^9, 
  3.9528893699979115`*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"d112efbd-1958-e04b-b1fb-e3447df4b30a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["5"]}], ")"}], " ", 
      SqrtBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          SqrtBox["5"]}], ")"}]}]], " ", "\[Kappa]", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", 
        FractionBox["2", "5"]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", 
        FractionBox["1", "10"]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["2", "5"], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["7", "10"], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["9", "10"], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["6", "5"], "]"}], "2"]}], "+", 
     RowBox[{"32", " ", 
      SqrtBox[
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", "+", 
           SqrtBox["5"]}], ")"}], " ", "\[Pi]"}], 
        RowBox[{"5", "-", 
         SqrtBox["5"]}]]], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", 
        FractionBox["1", "5"]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["3", "10"], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["3", "5"], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["4", "5"], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["11", "10"], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["7", "5"], "]"}], "2"], " ", 
      InterpretationBox[
       TemplateBox[{"Root", 
         RowBox[{
           InterpretationBox[
            StyleBox[
             TemplateBox[{"\"-1.18\"", 
               DynamicBox[
                FEPrivate`FrontEndResource[
                "FEExpressions", "NumericalApproximationElider"]]}, 
              "RowDefault"], ShowStringCharacters -> 
             False], -1.175570504584946274206913585658185184`16.\
105104768022994, Editable -> False], " ", "\[ImaginaryI]"}], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"5", "+", 
                  RowBox[{"5", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], 
          Short[#, 7]& ], 
         Complex[0., -1.1755705045849463`]},
        "NumericalApproximation"],
       Root[5 + 5 #^2 + #^4& , 1, 0]]}]}], "\[Equal]", "0"}], ",", "False", 
   ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       SqrtBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SqrtBox["5"]}], ")"}]}]]}], ")"}], " ", "\[Kappa]", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", 
       FractionBox["2", "5"]}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", 
       FractionBox["1", "10"]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       FractionBox["2", "5"], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       FractionBox["7", "10"], "]"}], "2"], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox["9", "10"], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       FractionBox["6", "5"], "]"}], "2"]}], "\[Equal]", 
    RowBox[{"8", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "/", "5"}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"3", "/", "5"}]]}], ")"}], " ", 
     SqrtBox["\[Pi]"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", 
       FractionBox["1", "5"]}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox["3", "10"], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox["3", "5"], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox["4", "5"], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       FractionBox["11", "10"], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       FractionBox["7", "5"], "]"}], "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      SqrtBox["2"], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        SqrtBox["5"]}], ")"}], " ", "\[Kappa]", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", 
        FractionBox["2", "5"]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", 
        FractionBox["1", "10"]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["2", "5"], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["7", "10"], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["9", "10"], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["6", "5"], "]"}], "2"]}], "+", 
     RowBox[{"16", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5", "+", 
          SqrtBox["5"]}], ")"}], " ", "\[Pi]"}]], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", 
        FractionBox["1", "5"]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["3", "10"], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["3", "5"], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["4", "5"], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["11", "10"], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["7", "5"], "]"}], "2"], " ", 
      InterpretationBox[
       TemplateBox[{"Root", 
         RowBox[{
           InterpretationBox[
            StyleBox[
             TemplateBox[{"\"-1.62\"", 
               DynamicBox[
                FEPrivate`FrontEndResource[
                "FEExpressions", "NumericalApproximationElider"]]}, 
              "RowDefault"], ShowStringCharacters -> 
             False], -1.61803398874989490252573887119069695473`16.\
105104768022994, Editable -> False], " ", "\[ImaginaryI]"}], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "+", 
                  RowBox[{"3", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], 
          Short[#, 7]& ], 
         Complex[0., -1.618033988749895]},
        "NumericalApproximation"],
       Root[1 + 3 #^2 + #^4& , 1, 0]]}]}], "\[Equal]", "0"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9528891933588033`*^9, 3.952889213476185*^9}, 
   3.952889370460516*^9},
 CellLabel->
  "Out[161]=",ExpressionUUID->"5597cb21-f55c-9d46-afac-fe08a268e32c"]
}, Open  ]],

Cell["\<\
In this case the equations are not satisfied. It is due to the vanishing of \
the F-symbol in the rhs of one of the equations:\
\>", "Text",
 CellChangeTimes->{{3.952889218869467*^9, 
  3.9528893063283825`*^9}},ExpressionUUID->"25f67c2e-d14c-ae48-b132-\
ab127be19e9f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"comcond", "[", 
   RowBox[{"\[ScriptCapitalD]", ",", "x"}], "]"}], "[", 
  RowBox[{"[", "2", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.952889426606497*^9, 3.9528894268637733`*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"07c4f5fa-2538-6f49-be53-bc34163e108b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubsuperscriptBox["F", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "6"}], "}"}], " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}]}], " ", ")"}], " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6"}], "}"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["R", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "6"}], "}"}], " ", 
           RowBox[{"{", 
            RowBox[{"1", ",", "5"}], "}"}]}], ")"}], 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}]}]]]}], "+", 
     SuperscriptBox["R", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "6"}], "}"}], " ", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}]}], ")"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "4"}], "}"}]}]]}], ")"}]}], "\[Equal]", 
  RowBox[{
   RowBox[{"-", 
    SubsuperscriptBox["F", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "6"}], "}"}], " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4"}], "}"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "5"}], "}"}], " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", "6"}], "}"}], " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5"}], "}"}]}], " ", ")"}], " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", "6"}], "}"}]}]]}], " ", 
   RowBox[{"\[Kappa]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6"}], "}"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.9528894273741493`*^9},
 CellLabel->
  "Out[169]=",ExpressionUUID->"da2869a7-8acc-0c44-82d4-9c58fdd5faab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"comcond", "[", 
    RowBox[{"\[ScriptCapitalD]", ",", "x"}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}], "[", 
  RowBox[{"[", "2", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", "rule"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.95288939970278*^9, 3.9528894938967876`*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"6ae6ebde-8b64-5445-ac40-fc5eff7cb8bf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SubsuperscriptBox["F", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "6"}], "}"}], " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6"}], "}"}], " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}]}], " ", ")"}], " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6"}], "}"}]}]]}], " ", 
  RowBox[{"\[Kappa]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "6"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "6"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "6"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "6"}], "}"}]}], "]"}]}]], "Output",
 CellChangeTimes->{{3.952889400656765*^9, 3.952889494167385*^9}},
 CellLabel->
  "Out[179]=",ExpressionUUID->"0ad3d645-3ead-6541-8950-f8315dfaac94"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.952889400656765*^9, 3.952889494183462*^9}},
 CellLabel->
  "Out[180]=",ExpressionUUID->"4818bc19-6301-ac49-85ab-464de65cf8e0"]
}, Open  ]],

Cell["since the lhs is not zero:", "Text",
 CellChangeTimes->{{3.95288930835824*^9, 3.952889344350464*^9}, {
  3.952889467176203*^9, 
  3.95288947028318*^9}},ExpressionUUID->"534ab00f-db3c-1d4b-a9eb-\
0e3332438a9e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"comcond", "[", 
       RowBox[{"\[ScriptCapitalD]", ",", "x"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "//", "rule"}], "//", "Simplify"}], "//",
   "N"}]], "Input",
 CellChangeTimes->{{3.9528894743924255`*^9, 3.9528894771885567`*^9}},
 CellLabel->
  "In[175]:=",ExpressionUUID->"4e5917b2-566c-7a43-9bd8-f21c05498740"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.5190691333613532`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.9528894746748104`*^9, 3.9528894775260487`*^9}},
 CellLabel->
  "Out[175]=",ExpressionUUID->"8cf03db9-8f8c-ec4a-a05d-30fbe16d4f89"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["(1,7)-perturbation of defect (1,4): no solutions", "Subsubsection",
 CellChangeTimes->{{3.9528884530962543`*^9, 3.952888480911833*^9}, {
   3.952888674941717*^9, 3.952888677194847*^9}, {3.9528887232827682`*^9, 
   3.9528887233784122`*^9}, {3.952889042518503*^9, 3.952889070586317*^9}, {
   3.952889130342222*^9, 3.9528891355005093`*^9}, {3.952889620210781*^9, 
   3.9528896204187145`*^9}, 
   3.9528903520103073`*^9},ExpressionUUID->"dd3f35be-5970-834f-9446-\
94555fd327a0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"x", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7"}], "}"}]}], ";", 
    RowBox[{"\[ScriptCapitalD]", " ", "=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4"}], "}"}], "}"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"comcond", "[", 
       RowBox[{"\[ScriptCapitalD]", ",", "x"}], "]"}], "/.", 
      RowBox[{
       RowBox[{"\[Kappa]", "[", "__", "]"}], ":>", " ", "\[Kappa]"}]}], "//", 
     "rule"}], "//", "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.9527914807859726`*^9, 3.952791561460448*^9}, {
  3.952791626623974*^9, 3.9527916341812534`*^9}, {3.95288872810297*^9, 
  3.9528887385551205`*^9}, {3.952889075760597*^9, 3.952889075856535*^9}, {
  3.9528891380287952`*^9, 3.952889213268799*^9}, {3.9528896273372383`*^9, 
  3.952889627496826*^9}},
 CellLabel->
  "In[197]:=",ExpressionUUID->"212ddc43-2219-ee4f-b3ab-e9ab3147ec93"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"8", "+", 
       SqrtBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SqrtBox["5"]}], ")"}]}]], "+", 
       SqrtBox[
        RowBox[{"10", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SqrtBox["5"]}], ")"}]}]]}], ")"}], " ", "\[Kappa]", " ", 
     RowBox[{"Gamma", "[", 
      FractionBox["1", "10"], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox["2", "5"], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox["7", "10"], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox["6", "5"], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox["9", "5"], "]"}]}], "\[Equal]", 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       FractionBox["4", "5"], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       FractionBox["11", "10"], "]"}], "2"], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox["7", "5"], "]"}], " ", 
     InterpretationBox[
      TemplateBox[{"Root", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"-1.90\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> 
            False], -1.90211303259030706236387686658417806029`16.\
105104768022994, Editable -> False], " ", "\[ImaginaryI]"}], 
        TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"5", "+", 
                 RowBox[{"5", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], 
         Short[#, 7]& ], 
        Complex[0., -1.902113032590307]},
       "NumericalApproximation"],
      Root[5 + 5 #^2 + #^4& , 3, 0]]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      SqrtBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          SqrtBox["5"]}], ")"}]}]], " ", "\[Kappa]", " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["1", "10"], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["2", "5"], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["7", "10"], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["6", "5"], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["9", "5"], "]"}]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["4", "5"], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["11", "10"], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["7", "5"], "]"}], " ", 
      InterpretationBox[
       TemplateBox[{"Root", 
         RowBox[{
           InterpretationBox[
            StyleBox[
             TemplateBox[{"\"-0.618\"", 
               DynamicBox[
                FEPrivate`FrontEndResource[
                "FEExpressions", "NumericalApproximationElider"]]}, 
              "RowDefault"], ShowStringCharacters -> 
             False], -0.61803398874989490252573887119069695473`16.\
105104768022994, Editable -> False], " ", "\[ImaginaryI]"}], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "+", 
                  RowBox[{"3", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ], 
         Complex[0., -0.6180339887498949]},
        "NumericalApproximation"],
       Root[1 + 3 #^2 + #^4& , 3, 0]]}]}], "\[Equal]", "0"}], ",", 
   RowBox[{"\[Kappa]", "\[Equal]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9528891933588033`*^9, 3.952889213476185*^9}, 
   3.9528895180783863`*^9, 3.952889630456495*^9},
 CellLabel->
  "Out[198]=",ExpressionUUID->"8a2749c1-892f-7e43-8d24-04cf12c3d764"]
}, Open  ]],

Cell["\<\
In this case the equations are not satisfied. It is due to the vanishing of \
the lhs of one of the equations:\
\>", "Text",
 CellChangeTimes->{{3.952889218869467*^9, 3.9528893063283825`*^9}, {
  3.9528897214584923`*^9, 
  3.952889721954487*^9}},ExpressionUUID->"ec5ebb23-48dd-9d4c-9b40-\
35210ba8b14c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"comcond", "[", 
    RowBox[{"\[ScriptCapitalD]", ",", "x"}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"-", "1"}], "]"}], "]"}], "/.", 
  RowBox[{
   RowBox[{"\[Kappa]", "[", "__", "]"}], ":>", " ", "\[Kappa]"}]}]], "Input",
 CellChangeTimes->{{3.952889244162586*^9, 3.9528892736834793`*^9}, {
  3.952889682128237*^9, 3.9528896933376675`*^9}},
 CellLabel->
  "In[215]:=",ExpressionUUID->"e3938b04-27bc-b949-b69b-288b52973bf7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubsuperscriptBox["F", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8"}], "}"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "4"}], "}"}], " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7"}], "}"}], " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7"}], "}"}]}], " ", ")"}], " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["R", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "4"}], "}"}], " ", 
           RowBox[{"{", 
            RowBox[{"1", ",", "7"}], "}"}]}], ")"}], 
         RowBox[{"{", 
          RowBox[{"1", ",", "8"}], "}"}]}]]]}], "+", 
     SuperscriptBox["R", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], " ", 
         RowBox[{"{", 
          RowBox[{"1", ",", "7"}], "}"}]}], ")"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "8"}], "}"}]}]]}], ")"}]}], "\[Equal]", 
  RowBox[{
   RowBox[{"-", "\[Kappa]"}], " ", 
   SubsuperscriptBox["F", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}], " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8"}], "}"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "7"}], "}"}], " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4"}], "}"}], " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7"}], "}"}]}], " ", ")"}], " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}]}]]}]}]], "Output",
 CellChangeTimes->{{3.952889713949003*^9, 3.9528897287630634`*^9}},
 CellLabel->
  "Out[215]=",ExpressionUUID->"6ca3fc9d-2214-8149-9594-9c442373e2dc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"comcond", "[", 
    RowBox[{"\[ScriptCapitalD]", ",", "x"}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "1"}], "]"}], "]"}], "/.", 
  RowBox[{
   RowBox[{"\[Kappa]", "[", "__", "]"}], ":>", " ", 
   "\[Kappa]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//", "rule"}], "//", "N"}], "//", 
  "Chop"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"comcond", "[", 
    RowBox[{"\[ScriptCapitalD]", ",", "x"}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "2"}], "]"}], "]"}], "/.", 
  RowBox[{
   RowBox[{"\[Kappa]", "[", "__", "]"}], ":>", " ", 
   "\[Kappa]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//", "rule"}], "//", "N"}], "//", "Chop"}]}], "Input",
 CellChangeTimes->{{3.952889735587837*^9, 3.952889753609688*^9}},
 CellLabel->
  "In[220]:=",ExpressionUUID->"1a6fc520-8e04-f54f-807e-eebfc5f9fa96"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["F", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}], " ", 
    RowBox[{"{", 
     RowBox[{"1", ",", "8"}], "}"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "4"}], "}"}], " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", "7"}], "}"}], " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", "7"}], "}"}]}], " ", ")"}], " ", 
    RowBox[{"{", 
     RowBox[{"1", ",", "4"}], "}"}]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      SuperscriptBox["R", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "4"}], "}"}], " ", 
          RowBox[{"{", 
           RowBox[{"1", ",", "7"}], "}"}]}], ")"}], 
        RowBox[{"{", 
         RowBox[{"1", ",", "8"}], "}"}]}]]]}], "+", 
    SuperscriptBox["R", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "4"}], "}"}], " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", "7"}], "}"}]}], ")"}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "8"}], "}"}]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.9528897384813347`*^9, 3.9528897537741184`*^9}},
 CellLabel->
  "Out[220]=",ExpressionUUID->"e9ee70db-acfb-764e-9f99-6a1b954c1c49"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9528897384813347`*^9, 3.9528897537842712`*^9}},
 CellLabel->
  "Out[221]=",ExpressionUUID->"133d00e5-111f-704b-ba42-e726c628fbc4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "\[Kappa]"}], " ", 
  SubsuperscriptBox["F", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "4"}], "}"}], " ", 
    RowBox[{"{", 
     RowBox[{"1", ",", "8"}], "}"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "7"}], "}"}], " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4"}], "}"}], " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", "7"}], "}"}]}], " ", ")"}], " ", 
    RowBox[{"{", 
     RowBox[{"1", ",", "4"}], "}"}]}]]}]], "Output",
 CellChangeTimes->{{3.9528897384813347`*^9, 3.9528897537842712`*^9}},
 CellLabel->
  "Out[222]=",ExpressionUUID->"f584d7c6-0e70-9c4c-b3d4-6d2a79f8540d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "27.075031413996893`"}], " ", "\[Kappa]"}]], "Output",
 CellChangeTimes->{{3.9528897384813347`*^9, 3.9528897537842712`*^9}},
 CellLabel->
  "Out[223]=",ExpressionUUID->"bf8f5863-3066-bd48-b91f-b7a39c1b093e"]
}, Open  ]],

Cell["", "Text",
 CellChangeTimes->{{3.95288930835824*^9, 3.952889344350464*^9}, {
  3.952889467176203*^9, 
  3.9528894707809563`*^9}},ExpressionUUID->"683b4f5a-4fb3-0449-8225-\
d0b7f0a67b11"]
}, Closed]],

Cell[CellGroupData[{

Cell["(1,7)-perturbation of defect (1,5)", "Subsubsection",
 CellChangeTimes->{{3.9528884530962543`*^9, 3.952888480911833*^9}, {
  3.952888674941717*^9, 3.952888677194847*^9}, {3.9528887232827682`*^9, 
  3.9528887233784122`*^9}, {3.952889042518503*^9, 3.952889070586317*^9}, {
  3.9528891139243984`*^9, 3.952889116325577*^9}, {3.9528893556691837`*^9, 
  3.9528893558450966`*^9}, {3.9528898319016113`*^9, 
  3.9528898321582775`*^9}},ExpressionUUID->"450a968e-f1d3-d64d-9738-\
5a491e7897ac"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"x", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7"}], "}"}]}], ";", 
    RowBox[{"\[ScriptCapitalD]", " ", "=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"1", ",", "5"}], "}"}], "}"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"comcond", "[", 
           RowBox[{"\[ScriptCapitalD]", ",", "x"}], "]"}], "/.", 
          RowBox[{
           RowBox[{"\[Kappa]", "[", "__", "]"}], ":>", " ", "\[Kappa]"}]}], "//",
          "rule"}], "//", "Solve"}], "//", "Simplify"}], "//", 
      "FullSimplify"}], "//", "ToRadicals"}], "//", "Quiet"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Kappa]", "/.", "%"}], "//", "N"}], "//", "Chop"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"expsol", "[", 
      RowBox[{
       RowBox[{"\[ScriptCapitalD]", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "x"}], "]"}], "//", "N"}], "//", 
    "Chop"}]}]}]], "Input",
 CellChangeTimes->{{3.9527914807859726`*^9, 3.952791561460448*^9}, {
  3.952791626623974*^9, 3.9527916341812534`*^9}, {3.95288872810297*^9, 
  3.9528887385551205`*^9}, {3.952889075760597*^9, 3.952889075856535*^9}, {
  3.9528891187065277`*^9, 3.952889120934704*^9}, {3.952889358811079*^9, 
  3.952889358939104*^9}, {3.952889838374584*^9, 3.9528898385496006`*^9}},
 CellLabel->
  "In[233]:=",ExpressionUUID->"24d74aec-a2c2-8d4d-8102-1fff5b323a14"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Kappa]", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "5"]}], " ", "\[ImaginaryI]", " ", 
     SqrtBox[
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "-", 
         SqrtBox["5"]}], ")"}]}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.9527914878895817`*^9, 3.952791561922676*^9}, {
   3.9527916269517193`*^9, 3.95279163431901*^9}, {3.9528887356882267`*^9, 
   3.952888738746456*^9}, 3.9528890761438313`*^9, 3.9528891213617*^9, 
   3.9528893594005146`*^9, 3.952889840578516*^9},
 CellLabel->
  "Out[234]=",ExpressionUUID->"6bcc0a8f-5cc7-1140-b73c-a6a64f1287d7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.`", "\[VeryThinSpace]", "-", 
   RowBox[{"0.23511410091698925`", " ", "\[ImaginaryI]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9527914878895817`*^9, 3.952791561922676*^9}, {
   3.9527916269517193`*^9, 3.95279163431901*^9}, {3.9528887356882267`*^9, 
   3.952888738746456*^9}, 3.9528890761438313`*^9, 3.9528891213617*^9, 
   3.9528893594005146`*^9, 3.9528898405944576`*^9},
 CellLabel->
  "Out[235]=",ExpressionUUID->"614fbb55-1487-3145-8d11-e901057894ef"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.2351141009169892`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.9527914878895817`*^9, 3.952791561922676*^9}, {
   3.9527916269517193`*^9, 3.95279163431901*^9}, {3.9528887356882267`*^9, 
   3.952888738746456*^9}, 3.9528890761438313`*^9, 3.9528891213617*^9, 
   3.9528893594005146`*^9, 3.9528898405944576`*^9},
 CellLabel->
  "Out[236]=",ExpressionUUID->"7cc43f6a-f816-654d-85f8-5caebe0cff55"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["(1,7)-perturbation of defect (1,6): no solutions", "Subsubsection",
 CellChangeTimes->{{3.9528884530962543`*^9, 3.952888480911833*^9}, {
   3.952888674941717*^9, 3.952888677194847*^9}, {3.9528887232827682`*^9, 
   3.9528887233784122`*^9}, {3.952889042518503*^9, 3.952889070586317*^9}, {
   3.952889130342222*^9, 3.9528891355005093`*^9}, {3.952889620210781*^9, 
   3.9528896204187145`*^9}, {3.952889785584547*^9, 3.952889786417778*^9}, 
   3.9528903542747536`*^9},ExpressionUUID->"5ac9df54-3aa1-0348-88c4-\
ba6bf490c9db"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"x", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7"}], "}"}]}], ";", 
    RowBox[{"\[ScriptCapitalD]", " ", "=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"1", ",", "6"}], "}"}], "}"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"comcond", "[", 
       RowBox[{"\[ScriptCapitalD]", ",", "x"}], "]"}], "/.", 
      RowBox[{
       RowBox[{"\[Kappa]", "[", "__", "]"}], ":>", " ", "\[Kappa]"}]}], "//", 
     "rule"}], "//", "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.9527914807859726`*^9, 3.952791561460448*^9}, {
  3.952791626623974*^9, 3.9527916341812534`*^9}, {3.95288872810297*^9, 
  3.9528887385551205`*^9}, {3.952889075760597*^9, 3.952889075856535*^9}, {
  3.9528891380287952`*^9, 3.952889213268799*^9}, {3.9528896273372383`*^9, 
  3.952889627496826*^9}, {3.9528897894859657`*^9, 3.9528897897097874`*^9}},
 CellLabel->
  "In[226]:=",ExpressionUUID->"02770c20-fcbf-a44e-a795-f4c3db1aa3e3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Kappa]", "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"32", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "10"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"4", "/", "5"}]]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", 
        FractionBox["1", "5"]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["1", "5"], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["3", "10"], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["3", "5"], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["4", "5"], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["11", "10"], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["7", "5"], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["17", "10"], "]"}]}], "+", 
     RowBox[{
      SqrtBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          SqrtBox["5"]}], ")"}]}]], " ", "\[Kappa]", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", 
        FractionBox["7", "10"]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", 
        FractionBox["2", "5"]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["1", "10"], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["2", "5"], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["7", "10"], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["6", "5"], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["9", "5"], "]"}]}]}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"8", "+", 
        SqrtBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            SqrtBox["5"]}], ")"}]}]], "+", 
        SqrtBox[
         RowBox[{"10", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            SqrtBox["5"]}], ")"}]}]]}], ")"}], " ", "\[Kappa]", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", 
        FractionBox["7", "10"]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", 
        FractionBox["2", "5"]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["1", "10"], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["2", "5"], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["7", "10"], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["6", "5"], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["9", "5"], "]"}]}], "+", 
     RowBox[{"64", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", 
        FractionBox["1", "5"]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["1", "5"], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["3", "10"], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["3", "5"], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["4", "5"], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["11", "10"], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["7", "5"], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["17", "10"], "]"}], " ", 
      InterpretationBox[
       TemplateBox[{"Root", 
         RowBox[{
           InterpretationBox[
            StyleBox[
             TemplateBox[{"\"-1.90\"", 
               DynamicBox[
                FEPrivate`FrontEndResource[
                "FEExpressions", "NumericalApproximationElider"]]}, 
              "RowDefault"], ShowStringCharacters -> 
             False], -1.90211303259030706236387686658417806029`16.\
105104768022994, Editable -> False], " ", "\[ImaginaryI]"}], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"5", "+", 
                  RowBox[{"5", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ], 
         Complex[0., -1.902113032590307]},
        "NumericalApproximation"],
       Root[5 + 5 #^2 + #^4& , 3, 0]]}]}], "\[Equal]", "0"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9528891933588033`*^9, 3.952889213476185*^9}, 
   3.9528895180783863`*^9, 3.952889630456495*^9, {3.952889787345013*^9, 
   3.952889789980047*^9}},
 CellLabel->
  "Out[227]=",ExpressionUUID->"1adbe1b2-f2e9-c342-88a2-3e699ed87f5f"]
}, Open  ]],

Cell["\<\
In this case the equations are not satisfied. It is due to the vanishing of \
the lhs of one of the equations:\
\>", "Text",
 CellChangeTimes->{{3.952889218869467*^9, 3.9528893063283825`*^9}, {
  3.9528897214584923`*^9, 
  3.952889721954487*^9}},ExpressionUUID->"32d007c2-fe21-8a4c-ade2-\
88a66f1f09ef"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"comcond", "[", 
    RowBox[{"\[ScriptCapitalD]", ",", "x"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], "/.", 
  RowBox[{
   RowBox[{"\[Kappa]", "[", "__", "]"}], ":>", " ", "\[Kappa]"}]}]], "Input",
 CellChangeTimes->{{3.952889244162586*^9, 3.9528892736834793`*^9}, {
   3.952889682128237*^9, 3.9528896933376675`*^9}, 3.952889794808573*^9},
 CellLabel->
  "In[228]:=",ExpressionUUID->"4c6d5f97-3010-e64e-969e-838801d0993d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubsuperscriptBox["F", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "6"}], "}"}], " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7"}], "}"}], " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7"}], "}"}]}], " ", ")"}], " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6"}], "}"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["R", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "6"}], "}"}], " ", 
           RowBox[{"{", 
            RowBox[{"1", ",", "7"}], "}"}]}], ")"}], 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}]]]}], "+", 
     SuperscriptBox["R", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "6"}], "}"}], " ", 
         RowBox[{"{", 
          RowBox[{"1", ",", "7"}], "}"}]}], ")"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}]}]]}], ")"}]}], "\[Equal]", 
  RowBox[{
   RowBox[{"-", "\[Kappa]"}], " ", 
   SubsuperscriptBox["F", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "6"}], "}"}], " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "7"}], "}"}], " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6"}], "}"}], " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7"}], "}"}]}], " ", ")"}], " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6"}], "}"}]}]]}]}]], "Output",
 CellChangeTimes->{{3.952889713949003*^9, 3.9528897287630634`*^9}, 
   3.952889795771797*^9},
 CellLabel->
  "Out[228]=",ExpressionUUID->"3dfef058-54b7-7f4e-aaf4-b5c5bbe5746c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"comcond", "[", 
    RowBox[{"\[ScriptCapitalD]", ",", "x"}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"1", ",", "1"}], "]"}], "]"}], "/.", 
  RowBox[{
   RowBox[{"\[Kappa]", "[", "__", "]"}], ":>", " ", 
   "\[Kappa]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//", "rule"}], "//", "N"}], "//", 
  "Chop"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"comcond", "[", 
    RowBox[{"\[ScriptCapitalD]", ",", "x"}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"1", ",", "2"}], "]"}], "]"}], "/.", 
  RowBox[{
   RowBox[{"\[Kappa]", "[", "__", "]"}], ":>", " ", 
   "\[Kappa]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//", "rule"}], "//", "N"}], "//", "Chop"}]}], "Input",
 CellChangeTimes->{{3.952889735587837*^9, 3.952889753609688*^9}, {
  3.952889797757303*^9, 3.952889799086996*^9}},
 CellLabel->
  "In[229]:=",ExpressionUUID->"d2828f2f-e83f-f947-a15e-e6aa661b32ef"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["F", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}], " ", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "6"}], "}"}], " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", "7"}], "}"}], " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", "7"}], "}"}]}], " ", ")"}], " ", 
    RowBox[{"{", 
     RowBox[{"1", ",", "6"}], "}"}]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      SuperscriptBox["R", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "6"}], "}"}], " ", 
          RowBox[{"{", 
           RowBox[{"1", ",", "7"}], "}"}]}], ")"}], 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}]]]}], "+", 
    SuperscriptBox["R", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "6"}], "}"}], " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", "7"}], "}"}]}], ")"}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.9528897384813347`*^9, 3.9528897537741184`*^9}, 
   3.9528897993419876`*^9},
 CellLabel->
  "Out[229]=",ExpressionUUID->"805e7af5-6f45-3c48-b86a-c0ca10d43e77"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9528897384813347`*^9, 3.9528897537741184`*^9}, 
   3.952889799357971*^9},
 CellLabel->
  "Out[230]=",ExpressionUUID->"9fb6db91-5158-b647-a7de-8fc08bcabcec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "\[Kappa]"}], " ", 
  SubsuperscriptBox["F", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "6"}], "}"}], " ", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "7"}], "}"}], " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", "6"}], "}"}], " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", "7"}], "}"}]}], " ", ")"}], " ", 
    RowBox[{"{", 
     RowBox[{"1", ",", "6"}], "}"}]}]]}]], "Output",
 CellChangeTimes->{{3.9528897384813347`*^9, 3.9528897537741184`*^9}, 
   3.952889799357971*^9},
 CellLabel->
  "Out[231]=",ExpressionUUID->"ff26f5b6-9399-c84e-8284-d3e8d6477cfe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.5505276215845782`"}], " ", "\[Kappa]"}]], "Output",
 CellChangeTimes->{{3.9528897384813347`*^9, 3.9528897537741184`*^9}, 
   3.952889799357971*^9},
 CellLabel->
  "Out[232]=",ExpressionUUID->"0d8eedb4-3e77-e742-a325-886918f7828e"]
}, Open  ]],

Cell["", "Text",
 CellChangeTimes->{{3.95288930835824*^9, 3.952889344350464*^9}, {
  3.952889467176203*^9, 
  3.9528894707809563`*^9}},ExpressionUUID->"843b3941-b494-ab40-a04f-\
8ae2474134ec"]
}, Closed]],

Cell[CellGroupData[{

Cell["(1,9)-perturbation of defect (1,5)", "Subsubsection",
 CellChangeTimes->{{3.9528884530962543`*^9, 3.952888480911833*^9}, {
  3.952888674941717*^9, 3.952888677194847*^9}, {3.9528887232827682`*^9, 
  3.9528887233784122`*^9}, {3.952889042518503*^9, 3.952889070586317*^9}, {
  3.9528891139243984`*^9, 3.952889116325577*^9}, {3.9528893556691837`*^9, 
  3.9528893558450966`*^9}, {3.95288991744318*^9, 
  3.952889917875866*^9}},ExpressionUUID->"ec227b60-f43d-b443-bdf2-\
6f4b4d3e65b8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"x", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9"}], "}"}]}], ";", 
    RowBox[{"\[ScriptCapitalD]", " ", "=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"1", ",", "5"}], "}"}], "}"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"comcond", "[", 
      RowBox[{"\[ScriptCapitalD]", ",", "x"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"\[Kappa]", "[", "__", "]"}], ":>", " ", "\[Kappa]"}]}], "//", 
    "rule"}], "\[IndentingNewLine]", 
   RowBox[{"%", "//", "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.9527914807859726`*^9, 3.952791561460448*^9}, {
  3.952791626623974*^9, 3.9527916341812534`*^9}, {3.95288872810297*^9, 
  3.9528887385551205`*^9}, {3.952889075760597*^9, 3.952889075856535*^9}, {
  3.9528891187065277`*^9, 3.952889120934704*^9}, {3.952889358811079*^9, 
  3.952889358939104*^9}, {3.9528898530767612`*^9, 3.9528898718386974`*^9}},
 CellLabel->
  "In[245]:=",ExpressionUUID->"3e07cb22-e94c-a14c-8f64-96d94ce9d031"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", "\[Equal]", 
   RowBox[{"\[Kappa]", "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["5"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SqrtBox["5"]}], ")"}], " ", "\[Kappa]"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        SqrtBox["5"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox["5"]}], ")"}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.952889862219599*^9, 3.952889872150322*^9}},
 CellLabel->
  "Out[246]=",ExpressionUUID->"fd5cc016-bd2d-6c41-8da7-380771ce7a04"],

Cell[BoxData[
 RowBox[{"{", "True", "}"}]], "Output",
 CellChangeTimes->{{3.952889862219599*^9, 3.9528898721523266`*^9}},
 CellLabel->
  "Out[247]=",ExpressionUUID->"a8312113-3757-214b-b858-aa6165db9ae6"]
}, Open  ]],

Cell[TextData[{
 "In this case the only equation is satisfied for any value of ",
 Cell[BoxData[
  StyleBox[
   RowBox[{"\[Kappa]", 
    OverscriptBox["\[Kappa]", "~"]}],
   FontSize->18]],
  FontSize->24,ExpressionUUID->"31444f24-5cb8-ad40-8c7d-1709483d66ac"]
}], "Text",
 CellChangeTimes->{{3.952889867938122*^9, 
  3.952889921168585*^9}},ExpressionUUID->"a96f4b19-938f-c747-9b03-\
7533c26f744e"]
}, Closed]],

Cell["", "Subsubsection",
 CellChangeTimes->{{3.952889770144327*^9, 3.952889773908436*^9}, {
  3.9528900555012264`*^9, 
  3.952890055885006*^9}},ExpressionUUID->"fd918641-b477-b743-8a6d-\
e4ca86da4770"]
}, Open  ]],

Cell[CellGroupData[{

Cell["x-perturbations of \[ScriptCapitalD] = 1 \[CirclePlus] x", "Subsection",
 CellChangeTimes->{{3.952889939512863*^9, 3.9528899639146976`*^9}, {
  3.9528903652987156`*^9, 
  3.952890371254202*^9}},ExpressionUUID->"db7fd40a-53ca-a842-8d30-\
340e1ec1da51"],

Cell["\<\

Here we study the bulk commutation conditions for the x-perturbation of the \
defects  \[ScriptCapitalD] = 1+x  . 


The following Table taken from our paper summarizes the results\
\>", "Text",
 CellChangeTimes->{{3.952889971934763*^9, 3.952889996319572*^9}, {
   3.952890072646536*^9, 3.952890101332088*^9}, {3.9529654576396503`*^9, 
   3.9529654875173798`*^9}, 
   3.9529657755496426`*^9},ExpressionUUID->"10830523-f9d4-4a4e-9f11-\
8061a1fdd608"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzs3T+su96f53eUKFI60lFaqeiGakU6ftEWKBXSRolLa1c7QWkWaTeSN1VK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    "], {{0, 299.}, {712.5, 0}}, {0, 255},
    ColorFunction->RGBColor,
    ImageResolution->{144., 144.},
    RasterInterpolation->"High"],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->Automatic,
  ImageSizeRaw->{712.5, 299.},
  PlotRange->{{0, 712.5}, {0, 299.}}]], "Input",
 CellChangeTimes->{
  3.9528900575425606`*^9},ExpressionUUID->"cf513ee0-4882-444f-ac07-\
4e12aba49f3c"],

Cell["\<\
The mutual commutativity is discussed in detail in our paper sec 3.7.1. 

\
\>", "Text",
 CellChangeTimes->{{3.952781100833679*^9, 3.952781114524648*^9}, {
  3.952790702958279*^9, 3.952790703247429*^9}, {3.9528900219394665`*^9, 
  3.952890032318838*^9}, {3.952900361952793*^9, 3.952900386447548*^9}, {
  3.952965450431719*^9, 
  3.9529654558523865`*^9}},ExpressionUUID->"3326df73-5244-c94d-83d9-\
7b2689296068"],

Cell[BoxData[" "], "Text",
 CellChangeTimes->{{3.9529654039552116`*^9, 
  3.952965448996952*^9}},ExpressionUUID->"b4b9ad99-52dd-a641-9e9d-\
fa91a04d2905"],

Cell[CellGroupData[{

Cell["x = (1,2)", "Subsubsection",
 CellChangeTimes->{{3.9528901207381783`*^9, 3.952890130545332*^9}, {
  3.9528902577583447`*^9, 
  3.9528902578190765`*^9}},ExpressionUUID->"bbe29191-cdb6-5149-b18e-\
5ad5f3d7ee8a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"x", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]}], ";", 
    RowBox[{"\[ScriptCapitalD]", " ", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", "x"}], "}"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"comcond", "[", 
          RowBox[{"\[ScriptCapitalD]", ",", "x"}], "]"}], "//", "rule"}], "//",
         "Solve"}], "//", "Simplify"}], "//", "FullSimplify"}], "//", 
     "ToRadicals"}], "//", "Quiet"}]}]}]], "Input",
 CellChangeTimes->{{3.9528901340182943`*^9, 3.952890226554653*^9}, {
  3.9528902607162*^9, 3.952890268277458*^9}},
 CellLabel->
  "In[261]:=",ExpressionUUID->"99368f8a-2e93-6a4a-837c-1cc98de89f12"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"3", "/", "20"}]]}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"7", "/", "10"}]]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"3", "/", "20"}]]}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"7", "/", "10"}]]}], ")"}]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.9528901547169514`*^9, 3.9528901633090267`*^9}, {
  3.952890195095606*^9, 3.9528902074206123`*^9}, {3.95289026146542*^9, 
  3.952890268612934*^9}},
 CellLabel->
  "Out[262]=",ExpressionUUID->"5d4516df-af8a-984f-ad44-876b280c050f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["x = (1,3)", "Subsubsection",
 CellChangeTimes->{{3.952890120738178*^9, 
  3.952890130545332*^9}},ExpressionUUID->"764c3e1a-67bc-a64a-a9eb-\
5f0ae85de41e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"x", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}]}], ";", 
    RowBox[{"\[ScriptCapitalD]", " ", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", "x"}], "}"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"comcond", "[", 
          RowBox[{"\[ScriptCapitalD]", ",", "x"}], "]"}], "//", "rule"}], "//",
         "Solve"}], "//", "Simplify"}], "//", "FullSimplify"}], "//", 
     "ToRadicals"}], "//", "Quiet"}]}]}]], "Input",
 CellChangeTimes->{{3.9528901340182953`*^9, 
  3.952890226554653*^9}},ExpressionUUID->"88a2b071-19e8-8b42-8501-\
c97c390c3839"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"25", " ", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "5"}]], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["3", "10"], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         FractionBox["11", "10"], "]"}], "3"], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["6", "5"], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          SqrtBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              SqrtBox["5"]}], ")"}]}]]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"\[Kappa]", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox["5"]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["4", "5"], "]"}]}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.9528901547169514`*^9, 3.9528901633090267`*^9}, {
  3.952890195095606*^9, 3.9528902074206123`*^9}},
 CellLabel->
  "Out[256]=",ExpressionUUID->"b843e898-2495-5e49-a349-ce2bb68af45e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["x = (1,4): no solutions", "Subsubsection",
 CellChangeTimes->{{3.9528901207381783`*^9, 3.952890130545332*^9}, {
   3.952890293215025*^9, 3.952890293375223*^9}, 
   3.952890461117548*^9},ExpressionUUID->"02c2a7c3-395a-d149-a125-\
bc9aacb8bdee"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"x", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}]}], ";", 
    RowBox[{"\[ScriptCapitalD]", " ", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", "x"}], "}"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"comcond", "[", 
      RowBox[{"\[ScriptCapitalD]", ",", "x"}], "]"}], "//", "rule"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.9528901340182953`*^9, 3.952890226554653*^9}, {
  3.95289029648114*^9, 3.9528903023834686`*^9}},
 CellLabel->
  "In[267]:=",ExpressionUUID->"3e161632-f35c-2148-92f9-45c0f1e31636"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Kappa]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "\[Equal]", 
    RowBox[{"\[Kappa]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4"}], "}"}]}], "]"}]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SqrtBox["5"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{
         SqrtBox["2"], " ", 
         RowBox[{"\[Kappa]", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}]}], ")"}]}], 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"5", "-", 
        SqrtBox["5"]}]]}]], "\[Equal]", 
    RowBox[{"\[Kappa]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4"}], "}"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"7", "/", "20"}]], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"13", "/", "20"}]], "+", 
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"9", "/", "20"}]], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"11", "/", "20"}]], "+", 
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"\[Kappa]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "\[Equal]", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"7", "/", "20"}]], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"13", "/", "20"}]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.952890299997938*^9, 3.952890302750416*^9}},
 CellLabel->
  "Out[268]=",ExpressionUUID->"171933d1-8cd0-9f49-898f-59cf4a04eef6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"%", "//", "Solve"}], "//", "Simplify"}], "//", "FullSimplify"}],
    "//", "ToRadicals"}], "//", "Quiet"}]], "Input",
 CellChangeTimes->{{3.9528901340182953`*^9, 3.952890226554653*^9}, {
  3.95289029648114*^9, 3.952890307666916*^9}},
 CellLabel->
  "In[269]:=",ExpressionUUID->"a00b4ff9-715b-c141-b400-e2f6524ddd91"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{{3.9528901547169514`*^9, 3.9528901633090267`*^9}, {
  3.952890195095606*^9, 3.9528902074206123`*^9}, {3.9528902968644867`*^9, 
  3.952890307825186*^9}},
 CellLabel->
  "Out[269]=",ExpressionUUID->"a2a15614-81bf-034a-9458-b38d14a2a521"]
}, Open  ]],

Cell["In this case one cannot find any solutions.", "Text",
 CellChangeTimes->{{3.9528903113472176`*^9, 
  3.9528903179786797`*^9}},ExpressionUUID->"c2396080-77f3-d644-a302-\
957c07e12853"]
}, Closed]],

Cell[CellGroupData[{

Cell["x = (1,5)", "Subsubsection",
 CellChangeTimes->{{3.9528901207381783`*^9, 3.952890130545332*^9}, {
  3.9528903253900776`*^9, 
  3.952890325581545*^9}},ExpressionUUID->"ad14f2f9-d0af-0e45-a931-\
0e9347c094f3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"x", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5"}], "}"}]}], ";", 
    RowBox[{"\[ScriptCapitalD]", " ", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", "x"}], "}"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"comcond", "[", 
          RowBox[{"\[ScriptCapitalD]", ",", "x"}], "]"}], "//", "rule"}], "//",
         "Solve"}], "//", "Simplify"}], "//", "FullSimplify"}], "//", 
     "ToRadicals"}], "//", "Quiet"}]}]}]], "Input",
 CellChangeTimes->{{3.9528901340182953`*^9, 3.952890226554653*^9}, {
  3.952890410969446*^9, 3.9528904111295757`*^9}},
 CellLabel->
  "In[272]:=",ExpressionUUID->"77dd8bf7-87c1-2f47-853d-f8bc403f22c0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}]}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "+", 
            SqrtBox["5"]}], ")"}], " ", "\[Pi]"}]], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox["11", "10"], "]"}]}], 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"3", "/", "10"}]], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["4", "5"], "]"}], "2"]}]]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.9528901547169514`*^9, 3.9528901633090267`*^9}, {
   3.952890195095606*^9, 3.9528902074206123`*^9}, 3.9528904114006023`*^9},
 CellLabel->
  "Out[273]=",ExpressionUUID->"8a41fb2c-e3e8-9346-816d-9dc2d760f48e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["x = (1,6): no solutions", "Subsubsection",
 CellChangeTimes->{{3.9528901207381783`*^9, 3.952890130545332*^9}, {
  3.9528903253900776`*^9, 3.952890325581545*^9}, {3.952890391627758*^9, 
  3.952890391804079*^9}, {3.9528904554751434`*^9, 
  3.9528904574781933`*^9}},ExpressionUUID->"04fa52d1-60d8-b942-b480-\
ceba62ca2e86"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"x", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6"}], "}"}]}], ";", 
    RowBox[{"\[ScriptCapitalD]", " ", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", "x"}], "}"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"comcond", "[", 
      RowBox[{"\[ScriptCapitalD]", ",", "x"}], "]"}], "//", "rule"}], "//", 
    "Simplify"}], "\[IndentingNewLine]", 
   RowBox[{"%", "//", "Solve"}]}]}]], "Input",
 CellChangeTimes->{{3.9528901340182953`*^9, 3.952890226554653*^9}, {
  3.952890394358591*^9, 3.952890430845999*^9}},
 CellLabel->
  "In[276]:=",ExpressionUUID->"a924f9d6-07e4-d744-919e-4f82d5772322"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Kappa]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "\[Equal]", 
    RowBox[{"\[Kappa]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "6"}], "}"}]}], "]"}]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SqrtBox["5"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
        RowBox[{
         SqrtBox["2"], " ", 
         RowBox[{"\[Kappa]", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}]}], ")"}]}], 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"5", "-", 
        SqrtBox["5"]}]]}]], "\[Equal]", 
    RowBox[{"\[Kappa]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "6"}], "}"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"\[Kappa]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "\[Equal]", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"7", "/", "20"}]], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"13", "/", "20"}]]}]}], ",", 
   RowBox[{
    RowBox[{"\[Kappa]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "\[Equal]", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"9", "/", "20"}]], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"11", "/", "20"}]]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"7", "/", "20"}]], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"13", "/", "20"}]], "+", 
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], "\[Equal]", "0"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.952890426224468*^9, 3.952890431044985*^9}},
 CellLabel->
  "Out[277]=",ExpressionUUID->"47ac7cad-6199-f944-99ad-b86005860fa0"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{{3.952890426224468*^9, 3.952890431048996*^9}},
 CellLabel->
  "Out[278]=",ExpressionUUID->"0c8bc58b-66ae-a44d-b7cb-2c5cc8a56c76"]
}, Open  ]],

Cell["Also in this case, no solutions.", "Text",
 CellChangeTimes->{{3.9528904365189285`*^9, 
  3.9528904483961163`*^9}},ExpressionUUID->"8a16ed42-0da0-0641-a5cf-\
4153baa750ae"]
}, Closed]],

Cell[CellGroupData[{

Cell["x = (1,7)", "Subsubsection",
 CellChangeTimes->{{3.9528901207381783`*^9, 3.952890130545332*^9}, {
  3.9528903253900776`*^9, 3.952890325581545*^9}, {3.952890470113722*^9, 
  3.9528904702745*^9}},ExpressionUUID->"5c9ac673-afb2-0044-a1e3-8061651c70d2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"x", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7"}], "}"}]}], ";", 
    RowBox[{"\[ScriptCapitalD]", " ", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", "x"}], "}"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"comcond", "[", 
          RowBox[{"\[ScriptCapitalD]", ",", "x"}], "]"}], "//", "rule"}], "//",
         "Solve"}], "//", "Simplify"}], "//", "FullSimplify"}], "//", 
     "ToRadicals"}], "//", "Quiet"}]}]}]], "Input",
 CellChangeTimes->{{3.9528901340182953`*^9, 3.952890226554653*^9}, {
  3.952890410969446*^9, 3.9528904111295757`*^9}, {3.9528904717003765`*^9, 
  3.9528904717804203`*^9}},
 CellLabel->
  "In[279]:=",ExpressionUUID->"5b340f4f-5feb-7f44-868d-8e4222da332b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      SqrtBox[
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          SqrtBox["5"]}], ")"}]}]]}]}], ",", 
    RowBox[{
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      SqrtBox[
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          SqrtBox["5"]}], ")"}]}]]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.9528901547169514`*^9, 3.9528901633090267`*^9}, {
   3.952890195095606*^9, 3.9528902074206123`*^9}, 3.9528904114006023`*^9, 
   3.952890471955284*^9},
 CellLabel->
  "Out[280]=",ExpressionUUID->"45ad5afc-0e60-f549-af56-035a292faebe"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["x = (1,8)", "Subsubsection",
 CellChangeTimes->{{3.9528901207381783`*^9, 3.952890130545332*^9}, {
  3.9528903253900776`*^9, 3.952890325581545*^9}, {3.9528904763999023`*^9, 
  3.9528904766244793`*^9}},ExpressionUUID->"a53b02a1-af5c-6d4d-99b1-\
39b65442f70b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"x", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8"}], "}"}]}], ";", 
    RowBox[{"\[ScriptCapitalD]", " ", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", "x"}], "}"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"comcond", "[", 
          RowBox[{"\[ScriptCapitalD]", ",", "x"}], "]"}], "//", "rule"}], "//",
         "Solve"}], "//", "Simplify"}], "//", "FullSimplify"}], "//", 
     "ToRadicals"}], "//", "Quiet"}]}]}]], "Input",
 CellChangeTimes->{{3.9528901340182953`*^9, 3.952890226554653*^9}, {
  3.952890410969446*^9, 3.9528904111295757`*^9}, {3.9528904830415993`*^9, 
  3.952890483156109*^9}},
 CellLabel->
  "In[281]:=",ExpressionUUID->"f61e2b61-45e1-ea4f-a1a1-a2728d551499"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"3", "/", "20"}]], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"17", "/", "20"}]]}]}], ",", 
    RowBox[{
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "8"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"3", "/", "20"}]], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"17", "/", "20"}]]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.9528901547169514`*^9, 3.9528901633090267`*^9}, {
   3.952890195095606*^9, 3.9528902074206123`*^9}, 3.9528904114006023`*^9, 
   3.952890483393196*^9},
 CellLabel->
  "Out[282]=",ExpressionUUID->"436aa8ea-15c2-2b47-8591-c0a244be4ccf"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["x = (1,9)", "Subsubsection",
 CellChangeTimes->{{3.9528901207381783`*^9, 3.952890130545332*^9}, {
  3.9528903253900776`*^9, 3.952890325581545*^9}, {3.952890492288023*^9, 
  3.9528904927222652`*^9}},ExpressionUUID->"4f82b9bc-17ab-9940-9a39-\
dfb22427bd2e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"x", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9"}], "}"}]}], ";", 
    RowBox[{"\[ScriptCapitalD]", " ", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", "x"}], "}"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"comcond", "[", 
          RowBox[{"\[ScriptCapitalD]", ",", "x"}], "]"}], "//", "rule"}], "//",
         "Solve"}], "//", "Simplify"}], "//", "FullSimplify"}], "//", 
     "ToRadicals"}], "//", "Quiet"}]}]}]], "Input",
 CellChangeTimes->{{3.9528901340182953`*^9, 3.952890226554653*^9}, {
  3.952890410969446*^9, 3.9528904111295757`*^9}, {3.952890495075802*^9, 
  3.952890495266945*^9}},
 CellLabel->
  "In[283]:=",ExpressionUUID->"c8ebc8fe-27ae-ba43-a91e-dd54e2b4945f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Kappa]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "9"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "9"}], "}"}]}], "]"}], "\[Rule]", 
    RowBox[{"\[Kappa]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "9"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "9"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.9528901547169514`*^9, 3.9528901633090267`*^9}, {
   3.952890195095606*^9, 3.9528902074206123`*^9}, 3.9528904114006023`*^9, 
   3.952890500213299*^9},
 CellLabel->
  "Out[284]=",ExpressionUUID->"e84c484a-03a7-5546-b5c1-d71f2bee203f"]
}, Open  ]],

Cell["", "Text",
 CellChangeTimes->{{3.952890503570797*^9, 
  3.95289050778071*^9}},ExpressionUUID->"888d9be1-3d52-7849-9787-\
579f250a61f0"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["(1,5)-perturbation  of \[ScriptCapitalD] = (1,1) \
\[CirclePlus] (1,5) \[CirclePlus] (1,9) and of  \[ScriptCapitalD] = (1,3) \
\[CirclePlus] (1,7) ", "Subsection"]], "Subsection",
 CellChangeTimes->{{3.952890249279863*^9, 3.952890249631389*^9}, {
  3.952890511708008*^9, 3.952890619629114*^9}, {3.9528908351782045`*^9, 
  3.9528908403566475`*^9}},ExpressionUUID->"185a5bd0-a446-8f4e-9e4b-\
79c0f3510aa2"],

Cell["\<\
We conclude by presenting the two special cases discussed in section 3.7.1\
\>", "Text",
 CellChangeTimes->{{3.952890610588711*^9, 3.952890625863102*^9}, {
  3.952890675747944*^9, 
  3.9528906786293697`*^9}},ExpressionUUID->"3162fa30-021d-4f47-8708-\
b8947a5ddefe"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"x", " ", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "5"}], "}"}]}], ";", 
  RowBox[{"\[ScriptCapitalD]", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"comcond", "[", 
         RowBox[{"\[ScriptCapitalD]", ",", "x"}], " ", "]"}], "//", "rule"}], 
       "//", "Simplify"}], "//", "Solve"}], "//", "ToRadicals"}], "//", 
    "Simplify"}], "//", "FullSimplify"}], "//", 
  "Quiet"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.952781100833679*^9, 3.952781114524648*^9}, {
   3.9527837892493267`*^9, 3.952783864722006*^9}, {3.9527839087257023`*^9, 
   3.952783941031231*^9}, {3.9527843189028454`*^9, 3.952784319902302*^9}, {
   3.952784457826596*^9, 3.9527844789946594`*^9}, {3.952787464097641*^9, 
   3.952787464252685*^9}, {3.952788341801409*^9, 3.952788342695297*^9}, {
   3.952790715778473*^9, 3.952790726167923*^9}, {3.952790876280161*^9, 
   3.9527909124158573`*^9}, {3.952890722060894*^9, 3.9528907764755287`*^9}, 
   3.952890820948559*^9},
 CellLabel->
  "In[316]:=",ExpressionUUID->"23d5992c-601f-974b-8d9a-db30d2e7de91"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "110"}], " ", 
      RowBox[{"\[Kappa]", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "9"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "9"}], "}"}]}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "110"}], " ", 
      RowBox[{"\[Kappa]", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "9"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "9"}], "}"}]}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"7", "/", "10"}]], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5", "-", 
            SqrtBox["5"]}], ")"}], " ", "\[Pi]"}]], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox["11", "10"], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "5"}]], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"4", "/", "5"}]], "-", 
          RowBox[{"220", " ", 
           RowBox[{"\[Kappa]", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "9"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "5"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "5"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "9"}], "}"}]}], "]"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["5"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["4", "5"], "]"}], "2"]}]]}]}], ",", 
    RowBox[{
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "9"}], "}"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "9"}], "}"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "9"}], "}"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}]}], "]"}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.952890735459461*^9, 3.952890747683325*^9}, {
  3.9528908122727547`*^9, 3.952890821857504*^9}},
 CellLabel->
  "Out[317]=",ExpressionUUID->"b3b9b554-3085-a340-8c69-de1fb2c6d243"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.9528901340182953`*^9},ExpressionUUID->"eeb91ca5-e19b-754e-9ae7-\
41fea4484dbc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"x", " ", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "5"}], "}"}]}], ";", 
  RowBox[{"\[ScriptCapitalD]", " ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"comcond", "[", 
         RowBox[{"\[ScriptCapitalD]", ",", "x"}], "]"}], "//", "rule"}], "//",
        "Simplify"}], "//", "Solve"}], "//", "ToRadicals"}], "//", 
    "Simplify"}], "//", "FullSimplify"}], "//", 
  "Quiet"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.952781100833679*^9, 3.9527811084678955`*^9}, {
   3.952781162639994*^9, 3.9527812185917816`*^9}, 3.952782378003601*^9, {
   3.9527824176225777`*^9, 3.952782425559776*^9}, {3.952782464426012*^9, 
   3.9527824692894*^9}, {3.952782589033354*^9, 3.952782590501669*^9}, 
   3.952782676834524*^9, {3.9527837250820713`*^9, 3.9527837376956673`*^9}, {
   3.9527874197875443`*^9, 3.9527874474163895`*^9}, {3.952788128456558*^9, 
   3.9527882825815277`*^9}, {3.9527906965479736`*^9, 3.95279070636039*^9}, {
   3.952790756699309*^9, 3.952790827099514*^9}, {3.952790868107964*^9, 
   3.952790868974264*^9}, {3.9527912377721405`*^9, 3.9527912483872576`*^9}, {
   3.952890683725807*^9, 3.9528907112358856`*^9}, {3.9528907539852962`*^9, 
   3.952890793134245*^9}},
 CellLabel->
  "In[318]:=",ExpressionUUID->"0b594dc4-451f-d64f-91a4-60b714a40b63"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"100", " ", "\[ImaginaryI]", " ", 
         SqrtBox[
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"2", " ", 
              SqrtBox["5"]}]}], ")"}]}]], " ", 
         SuperscriptBox["\[Pi]", "2"]}], 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"-", 
           FractionBox["2", "5"]}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"-", 
            FractionBox["1", "5"]}], "]"}], "3"]}]]}], "-", 
      RowBox[{"20", " ", 
       RowBox[{"\[Kappa]", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["7", "10"], " ", 
      RowBox[{"\[Kappa]", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "7"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["7", "10"], " ", 
      RowBox[{"\[Kappa]", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "7"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["7", "10"], " ", 
      RowBox[{"\[Kappa]", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "7"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["7", "10"], " ", 
      RowBox[{"\[Kappa]", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "7"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"7", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], ")"}], 
          RowBox[{"1", "/", "5"}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"3", "/", "5"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SqrtBox["5"]}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox["1", "10"], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox["17", "5"], "]"}]}], 
        RowBox[{"96", " ", 
         RowBox[{"Gamma", "[", 
          FractionBox["7", "10"], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox["4", "5"], "]"}]}]]}], "-", 
      RowBox[{
       FractionBox["49", "5"], " ", 
       RowBox[{"\[Kappa]", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}]}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.952790797669491*^9, 3.9527908341920357`*^9}, 
   3.9527908701285553`*^9, 3.952791290089218*^9, {3.95289069466168*^9, 
   3.9528907175543346`*^9}, {3.952890769038624*^9, 3.9528908252884903`*^9}},
 CellLabel->
  "Out[319]=",ExpressionUUID->"e562527f-2fe5-e24a-9b85-dfa34c7ee66d"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1189, 721},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.2 Inherited,
FrontEndVersion->"14.0 for Microsoft Windows (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"029ecd3d-b6f9-2b46-8745-92a0ad97c703"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 315, 5, 64, "Subsection",ExpressionUUID->"6ef3d4df-0c2c-fc44-9f37-bc34c2eff99a"],
Cell[898, 29, 1208, 34, 67, "Text",ExpressionUUID->"e5cc394c-6bb1-1348-9d54-785ac6bf9517"],
Cell[2109, 65, 1876, 40, 67, "Text",ExpressionUUID->"f6bf3e52-8b8c-824d-b584-dc62f51b16ac"],
Cell[3988, 107, 1223, 22, 80, "Input",ExpressionUUID->"aa8b0e45-9aa1-1541-8910-1fee70f8f412"],
Cell[5214, 131, 530, 12, 67, "Text",ExpressionUUID->"cd078626-dfdf-1343-b0a2-199fda4d2964"],
Cell[5747, 145, 1029, 16, 33, "Input",ExpressionUUID->"4bff0d4d-7bfb-3d4e-870d-9bb4e2541a89"],
Cell[6779, 163, 1416, 38, 120, "Text",ExpressionUUID->"3330403e-f173-194a-a43c-1a9fb6a79c02"],
Cell[CellGroupData[{
Cell[8220, 205, 175, 2, 33, "Input",ExpressionUUID->"43d4b930-cb57-154a-a155-6cd3ed4c8e1e"],
Cell[8398, 209, 760, 23, 38, "Output",ExpressionUUID->"03ec8cd9-1cd8-2f44-a654-8250da47dae5"]
}, Open  ]],
Cell[9173, 235, 908, 22, 69, "Text",ExpressionUUID->"102e696a-6feb-d54d-8636-1ada4c8acd73"],
Cell[10084, 259, 1274, 36, 70, "Input",ExpressionUUID->"662e0c68-9363-1547-ad9f-34f26a16431f"],
Cell[11361, 297, 556, 14, 41, "Text",ExpressionUUID->"60d9071e-ce65-af43-8fd5-02c41bf5b6e8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11954, 316, 276, 4, 64, "Subsection",ExpressionUUID->"f7a43909-8ef1-1b4e-b8f6-beb922c2dd62"],
Cell[12233, 322, 349, 8, 67, "Text",ExpressionUUID->"a0dc44f7-01da-bf46-9ad1-3bf39a2ef4e9"],
Cell[12585, 332, 74152, 1221, 441, "Input",ExpressionUUID->"1e9e96a2-7687-7a46-be33-5ac992688e0c"],
Cell[86740, 1555, 229, 6, 67, "Text",ExpressionUUID->"baf0bdcb-87ed-5b47-9570-a2f75dd2fa09"],
Cell[CellGroupData[{
Cell[86994, 1565, 212, 3, 54, "Subsubsection",ExpressionUUID->"ed3b84d3-34e0-624f-bbd1-9a2d920395e7"],
Cell[CellGroupData[{
Cell[87231, 1572, 1513, 40, 103, "Input",ExpressionUUID->"c3a7e744-58cc-0f42-bce4-dc4ba725d084"],
Cell[88747, 1614, 525, 14, 66, "Output",ExpressionUUID->"640a8f1c-d45f-5b4d-84aa-67d1e7e933cc"],
Cell[89275, 1630, 342, 6, 38, "Output",ExpressionUUID->"54ce3fc5-c3f8-0444-a2cb-ac6f6895441f"],
Cell[89620, 1638, 321, 5, 38, "Output",ExpressionUUID->"013f0780-5dcf-b540-a0d2-924df24dacb6"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[89990, 1649, 262, 4, 43, "Subsubsection",ExpressionUUID->"d8a832e7-0933-9d43-816d-792adf219e37"],
Cell[CellGroupData[{
Cell[90277, 1657, 1356, 39, 103, "Input",ExpressionUUID->"ceebf048-83dd-5346-a72a-d52afe689861"],
Cell[91636, 1698, 1112, 31, 75, "Output",ExpressionUUID->"2338e77b-0c42-b44a-af24-91703f82cb2e"],
Cell[92751, 1731, 397, 7, 38, "Output",ExpressionUUID->"8ca434fa-be7d-714c-b66e-3845d81899f8"],
Cell[93151, 1740, 373, 6, 38, "Output",ExpressionUUID->"07650947-80e9-1046-9248-4ab474ac027e"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[93573, 1752, 314, 5, 43, "Subsubsection",ExpressionUUID->"da797d9d-b954-5242-8bc7-585de4210207"],
Cell[CellGroupData[{
Cell[93912, 1761, 1368, 40, 103, "Input",ExpressionUUID->"58f56bc4-1823-7145-b129-448196f35675"],
Cell[95283, 1803, 1069, 29, 82, "Output",ExpressionUUID->"88df7ca0-7aee-bc45-9576-338db8692b26"],
Cell[96355, 1834, 396, 7, 38, "Output",ExpressionUUID->"3caaa62d-3b5c-3d44-a14b-bed9d578a07d"],
Cell[96754, 1843, 372, 6, 38, "Output",ExpressionUUID->"c0c325d2-ad8f-6347-8e03-67695f081c00"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[97175, 1855, 335, 5, 43, "Subsubsection",ExpressionUUID->"40280de8-ec96-d14d-9b13-41e2e73a5838"],
Cell[CellGroupData[{
Cell[97535, 1864, 1751, 46, 103, "Input",ExpressionUUID->"07257836-0b4b-2c45-bc6d-abfe0a7350e1"],
Cell[99289, 1912, 862, 20, 61, "Output",ExpressionUUID->"55537c97-bbc8-f146-977b-8738a2fb7f07"],
Cell[100154, 1934, 699, 12, 38, "Output",ExpressionUUID->"1faad892-42ec-3e4d-8385-ffab8be23aff"],
Cell[100856, 1948, 675, 11, 38, "Output",ExpressionUUID->"2148bb25-b98c-7f4e-89af-209fea120aaf"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[101580, 1965, 335, 5, 43, "Subsubsection",ExpressionUUID->"dc58c3e8-b5f9-8e45-bd0d-3af644c32818"],
Cell[CellGroupData[{
Cell[101940, 1974, 1418, 41, 103, "Input",ExpressionUUID->"c5ec0724-c695-aa40-81d2-c899904a33eb"],
Cell[103361, 2017, 1039, 29, 82, "Output",ExpressionUUID->"2d0924a7-4599-d749-8d57-adf409f8c510"],
Cell[104403, 2048, 428, 8, 38, "Output",ExpressionUUID->"8426edf7-5be8-a149-96e9-f79de95c1d4c"],
Cell[104834, 2058, 403, 7, 38, "Output",ExpressionUUID->"ced103f9-74f0-e947-b6a6-29678cac0774"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[105286, 2071, 360, 5, 43, "Subsubsection",ExpressionUUID->"4ff84e5e-0e45-e241-a074-4e0567bad0a3"],
Cell[CellGroupData[{
Cell[105671, 2080, 1418, 41, 103, "Input",ExpressionUUID->"96200cd1-a588-9c4b-a5f0-4d291b1e3d1b"],
Cell[107092, 2123, 1065, 30, 80, "Output",ExpressionUUID->"02fa200e-5a6c-7645-b077-1fbce7077415"],
Cell[108160, 2155, 424, 8, 38, "Output",ExpressionUUID->"d27a570e-f82d-2042-bdfc-09cec9a987e0"],
Cell[108587, 2165, 401, 7, 38, "Output",ExpressionUUID->"992f574a-14ad-a34a-8997-eac2e23206e2"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[109037, 2178, 335, 5, 43, "Subsubsection",ExpressionUUID->"1b53591a-4bd3-b143-b9d6-3f5cfc874ff8"],
Cell[CellGroupData[{
Cell[109397, 2187, 1417, 41, 103, "Input",ExpressionUUID->"e9f23052-5f5b-0f45-8425-40cbc7bac4bf"],
Cell[110817, 2230, 659, 17, 66, "Output",ExpressionUUID->"d5613c67-1947-ef41-9725-8a8ba3dffce8"],
Cell[111479, 2249, 450, 8, 38, "Output",ExpressionUUID->"e36b2b4d-9a30-404e-8e68-2627bbf570a2"],
Cell[111932, 2259, 427, 7, 38, "Output",ExpressionUUID->"36d41e3d-343e-5b4f-8f21-19a32f2a3064"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[112408, 2272, 386, 6, 43, "Subsubsection",ExpressionUUID->"cf3c490f-15bb-c84d-a0b1-606c09d7c3a4"],
Cell[CellGroupData[{
Cell[112819, 2282, 1469, 42, 103, "Input",ExpressionUUID->"9639b7de-d8fc-5a43-b1aa-4cfafbd382cf"],
Cell[114291, 2326, 1003, 27, 77, "Output",ExpressionUUID->"3514e426-a903-9e42-be79-13a081e53a5c"],
Cell[115297, 2355, 446, 8, 38, "Output",ExpressionUUID->"7ffb0e68-11cc-6c41-9f13-490b36177aab"],
Cell[115746, 2365, 422, 7, 38, "Output",ExpressionUUID->"59e1557f-dc77-c344-ba6f-77bdcf3f9764"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[116217, 2378, 446, 6, 43, "Subsubsection",ExpressionUUID->"5806771d-8120-ae44-b39d-9594db7cc54d"],
Cell[CellGroupData[{
Cell[116688, 2388, 944, 25, 57, "Input",ExpressionUUID->"fed91ca9-5979-d643-99b1-42dba95c9df9"],
Cell[117635, 2415, 5526, 167, 288, "Output",ExpressionUUID->"8078678a-787d-6842-8d12-eba52c11e766"]
}, Open  ]],
Cell[123176, 2585, 278, 6, 41, "Text",ExpressionUUID->"c1d66890-0d2e-6049-ab5f-7bd94989edbf"],
Cell[CellGroupData[{
Cell[123479, 2595, 422, 11, 33, "Input",ExpressionUUID->"f4faf98b-4ba1-674d-a1a1-75c5a01e5169"],
Cell[123904, 2608, 1978, 66, 56, "Output",ExpressionUUID->"f9ca59b1-00bd-684e-aca3-f9e40ca43b94"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125919, 2679, 455, 11, 57, "Input",ExpressionUUID->"b0ff688e-c5e7-744b-b2eb-cbebbf010527"],
Cell[126377, 2692, 1005, 33, 42, "Output",ExpressionUUID->"fe5d86e1-4fc7-e748-99a2-dca91b52a3db"],
Cell[127385, 2727, 201, 4, 38, "Output",ExpressionUUID->"8c7af4d1-7747-4a4c-a45d-b3d1614f800b"]
}, Open  ]],
Cell[127601, 2734, 220, 4, 42, "Text",ExpressionUUID->"b94b3a49-4985-f949-b83e-219b1943e856"],
Cell[CellGroupData[{
Cell[127846, 2742, 456, 12, 57, "Input",ExpressionUUID->"74d25bed-4cce-de45-a42e-38b0997021b8"],
Cell[128305, 2756, 1328, 45, 57, "Output",ExpressionUUID->"b7496b6d-34fd-5b4f-b9a9-3dffffdeece9"],
Cell[129636, 2803, 278, 5, 38, "Output",ExpressionUUID->"14518a68-9d1f-a945-b62f-3388b186b022"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[129963, 2814, 436, 6, 43, "Subsubsection",ExpressionUUID->"f4cee7ac-9933-c547-a901-eb049b31119b"],
Cell[CellGroupData[{
Cell[130424, 2824, 1518, 43, 103, "Input",ExpressionUUID->"f2145837-014a-6148-9a7e-3ea86921a956"],
Cell[131945, 2869, 908, 25, 81, "Output",ExpressionUUID->"e90e9717-38d3-954c-a874-2e56371d0436"],
Cell[132856, 2896, 474, 9, 38, "Output",ExpressionUUID->"2582b72b-e37c-0242-9f4d-11c75f1b8c44"],
Cell[133333, 2907, 450, 8, 38, "Output",ExpressionUUID->"5d90348e-5219-224e-b4e0-a91722b09440"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[133832, 2921, 476, 7, 43, "Subsubsection",ExpressionUUID->"1ae7a54c-7fda-9543-8190-fa6f38740282"],
Cell[CellGroupData[{
Cell[134333, 2932, 995, 26, 57, "Input",ExpressionUUID->"d112efbd-1958-e04b-b1fb-e3447df4b30a"],
Cell[135331, 2960, 6882, 208, 297, "Output",ExpressionUUID->"5597cb21-f55c-9d46-afac-fe08a268e32c"]
}, Open  ]],
Cell[142228, 3171, 278, 6, 42, "Text",ExpressionUUID->"25f67c2e-d14c-ae48-b132-ab127be19e9f"],
Cell[CellGroupData[{
Cell[142531, 3181, 302, 7, 33, "Input",ExpressionUUID->"07c4f5fa-2538-6f49-be53-bc34163e108b"],
Cell[142836, 3190, 2206, 75, 57, "Output",ExpressionUUID->"da2869a7-8acc-0c44-82d4-9c58fdd5faab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[145079, 3270, 442, 11, 57, "Input",ExpressionUUID->"6ae6ebde-8b64-5445-ac40-fc5eff7cb8bf"],
Cell[145524, 3283, 981, 32, 42, "Output",ExpressionUUID->"0ad3d645-3ead-6541-8950-f8315dfaac94"],
Cell[146508, 3317, 177, 3, 38, "Output",ExpressionUUID->"4818bc19-6301-ac49-85ab-464de65cf8e0"]
}, Open  ]],
Cell[146700, 3323, 215, 4, 42, "Text",ExpressionUUID->"534ab00f-db3c-1d4b-a9eb-0e3332438a9e"],
Cell[CellGroupData[{
Cell[146940, 3331, 461, 13, 33, "Input",ExpressionUUID->"4e5917b2-566c-7a43-9bd8-f21c05498740"],
Cell[147404, 3346, 278, 5, 38, "Output",ExpressionUUID->"8cf03db9-8f8c-ec4a-a05d-30fbe16d4f89"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[147731, 3357, 480, 7, 43, "Subsubsection",ExpressionUUID->"dd3f35be-5970-834f-9446-94555fd327a0"],
Cell[CellGroupData[{
Cell[148236, 3368, 995, 26, 57, "Input",ExpressionUUID->"212ddc43-2219-ee4f-b3ab-e9ab3147ec93"],
Cell[149234, 3396, 4054, 115, 99, "Output",ExpressionUUID->"8a2749c1-892f-7e43-8d24-04cf12c3d764"]
}, Open  ]],
Cell[153303, 3514, 313, 7, 42, "Text",ExpressionUUID->"ec5ebb23-48dd-9d4c-9b40-35210ba8b14c"],
Cell[CellGroupData[{
Cell[153641, 3525, 473, 12, 33, "Input",ExpressionUUID->"e3938b04-27bc-b949-b69b-288b52973bf7"],
Cell[154117, 3539, 1927, 65, 57, "Output",ExpressionUUID->"6ca3fc9d-2214-8149-9594-9c442373e2dc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156081, 3609, 969, 30, 103, "Input",ExpressionUUID->"1a6fc520-8e04-f54f-807e-eebfc5f9fa96"],
Cell[157053, 3641, 1328, 45, 57, "Output",ExpressionUUID->"e9ee70db-acfb-764e-9f99-6a1b954c1c49"],
Cell[158384, 3688, 181, 3, 38, "Output",ExpressionUUID->"133d00e5-111f-704b-ba42-e726c628fbc4"],
Cell[158568, 3693, 692, 22, 42, "Output",ExpressionUUID->"f584d7c6-0e70-9c4c-b3d4-6d2a79f8540d"],
Cell[159263, 3717, 246, 5, 38, "Output",ExpressionUUID->"bf8f5863-3066-bd48-b91f-b7a39c1b093e"]
}, Open  ]],
Cell[159524, 3725, 192, 4, 42, "Text",ExpressionUUID->"683b4f5a-4fb3-0449-8225-d0b7f0a67b11"]
}, Closed]],
Cell[CellGroupData[{
Cell[159753, 3734, 489, 7, 43, "Subsubsection",ExpressionUUID->"450a968e-f1d3-d64d-9738-5a491e7897ac"],
Cell[CellGroupData[{
Cell[160267, 3745, 1566, 43, 103, "Input",ExpressionUUID->"24d74aec-a2c2-8d4d-8102-1fff5b323a14"],
Cell[161836, 3790, 695, 18, 61, "Output",ExpressionUUID->"6bcc0a8f-5cc7-1140-b73c-a6a64f1287d7"],
Cell[162534, 3810, 500, 9, 38, "Output",ExpressionUUID->"614fbb55-1487-3145-8d11-e901057894ef"],
Cell[163037, 3821, 475, 8, 38, "Output",ExpressionUUID->"7cc43f6a-f816-654d-85f8-5caebe0cff55"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[163561, 3835, 526, 7, 43, "Subsubsection",ExpressionUUID->"5ac9df54-3aa1-0348-88c4-ba6bf490c9db"],
Cell[CellGroupData[{
Cell[164112, 3846, 1045, 26, 57, "Input",ExpressionUUID->"02770c20-fcbf-a44e-a795-f4c3db1aa3e3"],
Cell[165160, 3874, 4894, 144, 184, "Output",ExpressionUUID->"1adbe1b2-f2e9-c342-88a2-3e699ed87f5f"]
}, Open  ]],
Cell[170069, 4021, 313, 7, 42, "Text",ExpressionUUID->"32d007c2-fe21-8a4c-ade2-88a66f1f09ef"],
Cell[CellGroupData[{
Cell[170407, 4032, 476, 11, 33, "Input",ExpressionUUID->"4c6d5f97-3010-e64e-969e-838801d0993d"],
Cell[170886, 4045, 1953, 66, 57, "Output",ExpressionUUID->"3dfef058-54b7-7f4e-aaf4-b5c5bbe5746c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172876, 4116, 976, 29, 103, "Input",ExpressionUUID->"d2828f2f-e83f-f947-a15e-e6aa661b32ef"],
Cell[173855, 4147, 1356, 46, 57, "Output",ExpressionUUID->"805e7af5-6f45-3c48-b86a-c0ca10d43e77"],
Cell[175214, 4195, 207, 4, 38, "Output",ExpressionUUID->"9fb6db91-5158-b647-a7de-8fc08bcabcec"],
Cell[175424, 4201, 718, 23, 42, "Output",ExpressionUUID->"ff26f5b6-9399-c84e-8284-d3e8d6477cfe"],
Cell[176145, 4226, 272, 6, 38, "Output",ExpressionUUID->"0d8eedb4-3e77-e742-a325-886918f7828e"]
}, Open  ]],
Cell[176432, 4235, 192, 4, 42, "Text",ExpressionUUID->"843b3941-b494-ab40-a04f-8ae2474134ec"]
}, Closed]],
Cell[CellGroupData[{
Cell[176661, 4244, 484, 7, 43, "Subsubsection",ExpressionUUID->"ec227b60-f43d-b443-bdf2-6f4b4d3e65b8"],
Cell[CellGroupData[{
Cell[177170, 4255, 1064, 26, 80, "Input",ExpressionUUID->"3e07cb22-e94c-a14c-8f64-96d94ce9d031"],
Cell[178237, 4283, 692, 23, 72, "Output",ExpressionUUID->"fd5cc016-bd2d-6c41-8da7-380771ce7a04"],
Cell[178932, 4308, 204, 4, 38, "Output",ExpressionUUID->"a8312113-3757-214b-b858-aa6165db9ae6"]
}, Open  ]],
Cell[179151, 4315, 398, 11, 43, "Text",ExpressionUUID->"a96f4b19-938f-c747-9b03-7533c26f744e"]
}, Closed]],
Cell[179564, 4329, 202, 4, 43, "Subsubsection",ExpressionUUID->"fd918641-b477-b743-8a6d-e4ca86da4770"]
}, Open  ]],
Cell[CellGroupData[{
Cell[179803, 4338, 257, 4, 64, "Subsection",ExpressionUUID->"db7fd40a-53ca-a842-8d30-340e1ec1da51"],
Cell[180063, 4344, 460, 12, 147, "Text",ExpressionUUID->"10830523-f9d4-4a4e-9f11-8061a1fdd608"],
Cell[180526, 4358, 63657, 1050, 374, "Input",ExpressionUUID->"cf513ee0-4882-444f-ac07-4e12aba49f3c"],
Cell[244186, 5410, 421, 10, 94, "Text",ExpressionUUID->"3326df73-5244-c94d-83d9-7b2689296068"],
Cell[244610, 5422, 154, 3, 39, "Text",ExpressionUUID->"b4b9ad99-52dd-a641-9e9d-fa91a04d2905"],
Cell[CellGroupData[{
Cell[244789, 5429, 215, 4, 54, "Subsubsection",ExpressionUUID->"bbe29191-cdb6-5149-b18e-5ad5f3d7ee8a"],
Cell[CellGroupData[{
Cell[245029, 5437, 871, 26, 57, "Input",ExpressionUUID->"99368f8a-2e93-6a4a-837c-1cc98de89f12"],
Cell[245903, 5465, 1703, 54, 42, "Output",ExpressionUUID->"5d4516df-af8a-984f-ad44-876b280c050f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[247655, 5525, 160, 3, 54, "Subsubsection",ExpressionUUID->"764c3e1a-67bc-a64a-a9eb-5f0ae85de41e"],
Cell[CellGroupData[{
Cell[247840, 5532, 801, 25, 57, "Input",ExpressionUUID->"88a2b071-19e8-8b42-8501-c97c390c3839"],
Cell[248644, 5559, 3883, 119, 163, "Output",ExpressionUUID->"b843e898-2495-5e49-a349-ce2bb68af45e"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[252576, 5684, 249, 4, 43, "Subsubsection",ExpressionUUID->"02c2a7c3-395a-d149-a125-bc9aacb8bdee"],
Cell[CellGroupData[{
Cell[252850, 5692, 714, 21, 57, "Input",ExpressionUUID->"3e161632-f35c-2148-92f9-45c0f1e31636"],
Cell[253567, 5715, 3680, 121, 166, "Output",ExpressionUUID->"171933d1-8cd0-9f49-898f-59cf4a04eef6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[257284, 5841, 390, 10, 33, "Input",ExpressionUUID->"a00b4ff9-715b-c141-b400-e2f6524ddd91"],
Cell[257677, 5853, 300, 6, 38, "Output",ExpressionUUID->"a2a15614-81bf-034a-9458-b38d14a2a521"]
}, Open  ]],
Cell[257992, 5862, 189, 3, 41, "Text",ExpressionUUID->"c2396080-77f3-d644-a302-957c07e12853"]
}, Closed]],
Cell[CellGroupData[{
Cell[258218, 5870, 213, 4, 43, "Subsubsection",ExpressionUUID->"ad14f2f9-d0af-0e45-a931-0e9347c094f3"],
Cell[CellGroupData[{
Cell[258456, 5878, 875, 26, 57, "Input",ExpressionUUID->"77dd8bf7-87c1-2f47-853d-f8bc403f22c0"],
Cell[259334, 5906, 3190, 98, 161, "Output",ExpressionUUID->"8a41fb2c-e3e8-9346-816d-9dc2d760f48e"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[262573, 6010, 326, 5, 43, "Subsubsection",ExpressionUUID->"04fa52d1-60d8-b942-b480-ceba62ca2e86"],
Cell[CellGroupData[{
Cell[262924, 6019, 770, 22, 80, "Input",ExpressionUUID->"a924f9d6-07e4-d744-919e-4f82d5772322"],
Cell[263697, 6043, 3688, 123, 166, "Output",ExpressionUUID->"47ac7cad-6199-f944-99ad-b86005860fa0"],
Cell[267388, 6168, 194, 4, 38, "Output",ExpressionUUID->"0c8bc58b-66ae-a44d-b7cb-2c5cc8a56c76"]
}, Open  ]],
Cell[267597, 6175, 178, 3, 41, "Text",ExpressionUUID->"8a16ed42-0da0-0641-a5cf-4153baa750ae"]
}, Closed]],
Cell[CellGroupData[{
Cell[267812, 6183, 255, 3, 43, "Subsubsection",ExpressionUUID->"5c9ac673-afb2-0044-a1e3-8061651c70d2"],
Cell[CellGroupData[{
Cell[268092, 6190, 928, 27, 57, "Input",ExpressionUUID->"5b340f4f-5feb-7f44-868d-8e4222da332b"],
Cell[269023, 6219, 1460, 46, 60, "Output",ExpressionUUID->"45ad5afc-0e60-f549-af56-035a292faebe"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[270532, 6271, 263, 4, 43, "Subsubsection",ExpressionUUID->"a53b02a1-af5c-6d4d-99b1-39b65442f70b"],
Cell[CellGroupData[{
Cell[270820, 6279, 926, 27, 57, "Input",ExpressionUUID->"f61e2b61-45e1-ea4f-a1a1-a2728d551499"],
Cell[271749, 6308, 1530, 48, 42, "Output",ExpressionUUID->"436aa8ea-15c2-2b47-8591-c0a244be4ccf"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[273328, 6362, 261, 4, 43, "Subsubsection",ExpressionUUID->"4f82b9bc-17ab-9940-9a39-dfb22427bd2e"],
Cell[CellGroupData[{
Cell[273614, 6370, 924, 27, 57, "Input",ExpressionUUID->"c8ebc8fe-27ae-ba43-a91e-dd54e2b4945f"],
Cell[274541, 6399, 964, 28, 38, "Output",ExpressionUUID->"e84c484a-03a7-5546-b5c1-d71f2bee203f"]
}, Open  ]],
Cell[275520, 6430, 141, 3, 41, "Text",ExpressionUUID->"888d9be1-3d52-7849-9787-579f250a61f0"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[275710, 6439, 428, 6, 64, "Subsection",ExpressionUUID->"185a5bd0-a446-8f4e-9e4b-79c0f3510aa2"],
Cell[276141, 6447, 275, 6, 41, "Text",ExpressionUUID->"3162fa30-021d-4f47-8708-b8947a5ddefe"],
Cell[CellGroupData[{
Cell[276441, 6457, 1400, 35, 80, "Input",ExpressionUUID->"23d5992c-601f-974b-8d9a-db30d2e7de91"],
Cell[277844, 6494, 8100, 253, 313, "Output",ExpressionUUID->"b3b9b554-3085-a340-8c69-de1fb2c6d243"]
}, Open  ]],
Cell[285959, 6750, 130, 3, 33, "Input",ExpressionUUID->"eeb91ca5-e19b-754e-9ae7-41fea4484dbc"],
Cell[CellGroupData[{
Cell[286114, 6757, 1566, 36, 80, "Input",ExpressionUUID->"0b594dc4-451f-d64f-91a4-60b714a40b63"],
Cell[287683, 6795, 8231, 255, 380, "Output",ExpressionUUID->"e562527f-2fe5-e24a-9b85-dfa34c7ee66d"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/RandF.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     24699,        698]
NotebookOptionsPosition[     23455,        674]
NotebookOutlinePosition[     23892,        691]
CellTagsIndexPosition[     23849,        688]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "Here we provide the routine to compute the F Symbols in A-Series Minimal \
model ",
 Cell[BoxData[
  FormBox[
   RowBox[{"M", "(", 
    RowBox[{"modelp", ",", "modelq"}], ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "004d8e1a-f8aa-484f-b6df-be2d7de8bd9e"],
 ". \nThey are implemented based on  conventions are routines provided in \
Appendix A of  hep-th/0101187 ."
}], "Text",
 CellChangeTimes->{{3.9528852023734303`*^9, 3.9528852496670437`*^9}, {
  3.95288550221472*^9, 3.9528855698218594`*^9}, {3.95288597524909*^9, 
  3.9528859764039574`*^9}},ExpressionUUID->"ac5b7615-0df3-d34b-b259-\
2411ae24ab7a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"modelt", ":=", 
   FractionBox["modelp", "modelq"]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Clear", "[", "mmc", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"mmc", ":=", 
   RowBox[{"mmc", "=", 
    RowBox[{"1", "-", 
     FractionBox[
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"modelp", "-", "modelq"}], ")"}], "2"]}], 
      RowBox[{"modelp", " ", "modelq"}]]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"mmefb", "[", 
    RowBox[{"x_", ",", "y_", ",", "al_", ",", "be_", ",", "rho_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"gm", ",", "g"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"gm", "[", "xx_", "]"}], ":=", 
       RowBox[{"Gamma", "[", "xx", "]"}]}], ";", 
      RowBox[{
       UnderoverscriptBox["\[Product]", 
        RowBox[{"g", "=", "1"}], "y"], 
       FractionBox[
        RowBox[{
         RowBox[{"gm", "[", 
          RowBox[{"g", " ", "rho"}], "]"}], " ", 
         RowBox[{"gm", "[", 
          RowBox[{"al", "+", 
           RowBox[{"g", " ", "rho"}]}], "]"}], " ", 
         RowBox[{"gm", "[", 
          RowBox[{"be", "+", 
           RowBox[{"g", " ", "rho"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"gm", "[", "rho", "]"}], " ", 
         RowBox[{"gm", "[", 
          RowBox[{"al", "+", "be", "-", 
           RowBox[{"2", " ", "x"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"y", "+", "g"}], ")"}], " ", "rho"}]}], "]"}]}]]}]}]}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"mmefm", "[", 
    RowBox[{"x_", ",", "y_", ",", "al_", ",", "be_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"g", ",", "h", ",", "t"}], "}"}], ",", 
     RowBox[{
      RowBox[{"t", "=", "modelt"}], ";", 
      RowBox[{
       SuperscriptBox["t", 
        RowBox[{"2", " ", "x", " ", "y"}]], " ", 
       RowBox[{
        UnderoverscriptBox["\[Product]", 
         RowBox[{"h", "=", "1"}], "y"], 
        RowBox[{
         UnderoverscriptBox["\[Product]", 
          RowBox[{"g", "=", "1"}], "x"], 
         FractionBox["1", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"h", " ", "t"}], "-", "g"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"al", "+", 
             RowBox[{"h", " ", "t"}], "-", "g"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"be", "+", 
             RowBox[{"h", " ", "t"}], "-", "g"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"al", "+", "be", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"y", "+", "h"}], ")"}], " ", "t"}], "-", 
             RowBox[{"(", 
              RowBox[{"x", "+", "g"}], ")"}]}], ")"}]}]]}]}]}]}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"mmefj", "[", 
    RowBox[{"x_", ",", "y_", ",", "al_", ",", "be_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "t", "}"}], ",", 
     RowBox[{
      RowBox[{"t", "=", "modelt"}], ";", 
      RowBox[{
       RowBox[{"mmefm", "[", 
        RowBox[{"x", ",", "y", ",", "al", ",", "be"}], "]"}], " ", 
       RowBox[{"mmefb", "[", 
        RowBox[{"y", ",", "x", ",", 
         RowBox[{"-", 
          FractionBox["al", "t"]}], ",", 
         RowBox[{"-", 
          FractionBox["be", "t"]}], ",", 
         FractionBox["1", "t"]}], "]"}], " ", 
       RowBox[{"mmefb", "[", 
        RowBox[{"x", ",", "y", ",", "al", ",", "be", ",", "t"}], "]"}]}]}]}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"mmefa", "[", 
    RowBox[{
    "s_", ",", "x_", ",", "y_", ",", "al_", ",", "be_", ",", "ga_", ",", 
     "de_", ",", "rho_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"sn", ",", "g", ",", "h", ",", "res"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"sn", "[", "xx_", "]"}], ":=", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "xx"}], "]"}]}], ";", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"h", "=", 
         RowBox[{"Max", "[", 
          RowBox[{"x", ",", "y"}], "]"}]}], 
        RowBox[{"Min", "[", 
         RowBox[{"s", ",", 
          RowBox[{"x", "+", "y", "-", "1"}]}], "]"}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            UnderoverscriptBox["\[Product]", 
             RowBox[{"g", "=", "1"}], 
             RowBox[{"s", "-", "h"}]], 
            RowBox[{"sn", "[", 
             RowBox[{"de", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x", "-", "1", "+", "g"}], ")"}], " ", "rho"}]}], 
             "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            UnderoverscriptBox["\[Product]", 
             RowBox[{"g", "=", "1"}], 
             RowBox[{"h", "-", "y"}]], 
            RowBox[{"sn", "[", 
             RowBox[{
              RowBox[{"-", "al"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"s", "-", "x", "+", "g"}], ")"}], " ", "rho"}]}], 
             "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            UnderoverscriptBox["\[Product]", 
             RowBox[{"g", "=", "1"}], 
             RowBox[{"y", "-", "1", "-", 
              RowBox[{"(", 
               RowBox[{"h", "-", "x"}], ")"}]}]], 
            RowBox[{"sn", "[", 
             RowBox[{"be", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"s", "-", "x", "+", "g"}], ")"}], " ", "rho"}]}], 
             "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            UnderoverscriptBox["\[Product]", 
             RowBox[{"g", "=", "1"}], 
             RowBox[{"h", "-", "x"}]], 
            RowBox[{"sn", "[", 
             RowBox[{"ga", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x", "-", "1", "+", "g"}], ")"}], " ", "rho"}]}], 
             "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            UnderoverscriptBox["\[Product]", 
             RowBox[{"g", "=", "1"}], 
             RowBox[{"h", "-", "x"}]], 
            FractionBox[
             RowBox[{"sn", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x", "+", "y", "-", "h", "-", "1", "+", "g"}], ")"}], 
               " ", "rho"}], "]"}], 
             RowBox[{"sn", "[", 
              RowBox[{"g", " ", "rho"}], "]"}]]}], ")"}], " ", 
          RowBox[{
           UnderoverscriptBox["\[Product]", 
            RowBox[{"g", "=", "1"}], 
            RowBox[{"s", "-", "h"}]], 
           FractionBox[
            RowBox[{"sn", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"h", "-", "y", "+", "g"}], ")"}], " ", "rho"}], "]"}], 
            RowBox[{"sn", "[", 
             RowBox[{"g", " ", "rho"}], "]"}]]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            UnderoverscriptBox["\[Product]", 
             RowBox[{"g", "=", "1"}], 
             RowBox[{"s", "-", "y"}]], 
            RowBox[{"sn", "[", 
             RowBox[{
              RowBox[{"-", "al"}], "+", "de", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"s", "-", "y", "+", "g"}], ")"}], " ", "rho"}]}], 
             "]"}]}], ")"}], " ", 
          RowBox[{
           UnderoverscriptBox["\[Product]", 
            RowBox[{"g", "=", "1"}], 
            RowBox[{"y", "-", "1"}]], 
           RowBox[{"sn", "[", 
            RowBox[{"be", "+", "ga", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"y", "-", "1", "+", "g"}], ")"}], " ", "rho"}]}], 
            "]"}]}]}], ")"}]}]}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"mmR", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
   RowBox[{"Exp", "[", 
    RowBox[{"\[Pi]", " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"mmh", "[", "c", "]"}], "-", 
       RowBox[{"mmh", "[", "a", "]"}], "-", 
       RowBox[{"mmh", "[", "b", "]"}]}], ")"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.952499633889177*^9, 3.952885172837154*^9, {3.9528852619410057`*^9, 
   3.952885271708875*^9}, {3.952965517416664*^9, 3.952965546785555*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"5b784116-5547-8d4d-8ec2-4751a16fed52"],

Cell[TextData[{
 "The following is the F-symbol\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["F", "pq", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"j", " ", "k", " ", "l"}], " ", ")"}], " ", "i"}]], "=", 
    RowBox[{"mmF", "[", 
     RowBox[{"j", ",", "k", ",", "l", ",", "i", ",", "p", ",", "q"}], "]"}]}],
    TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "9ae24e08-ed85-8642-90e6-11c82e4be552"],
 " "
}], "Text",
 CellChangeTimes->{
  3.952499633889177*^9, 3.9528851728371544`*^9, {3.9528852619410057`*^9, 
   3.9528852906838264`*^9}, {3.952885412446945*^9, 3.952885499495535*^9}, {
   3.9528855773451977`*^9, 
   3.9528855791371384`*^9}},ExpressionUUID->"0fe0d370-ff38-f442-a3ea-\
74b5d90f6fac"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"mmF", "[", 
    RowBox[{
    "JJ_", ",", "KK_", ",", "LL_", ",", "II_", ",", "PP_", ",", "QQ_"}], 
    "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "t", ",", "rI", ",", "rJ", ",", "rK", ",", "rL", ",", "rP", ",", "rQ", 
       ",", "sI", ",", "sJ", ",", "sK", ",", "sL", ",", "sP", ",", "sQ", ",", 
       "dI", ",", "dJ", ",", "dK", ",", "dL"}], "}"}], ",", 
     RowBox[{
      RowBox[{"t", ":=", "modelt"}], ";", 
      RowBox[{"rI", ":=", 
       RowBox[{"II", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
       ";", 
      RowBox[{"rJ", ":=", 
       RowBox[{"JJ", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
       ";", 
      RowBox[{"rK", ":=", 
       RowBox[{"KK", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
       ";", 
      RowBox[{"rL", ":=", 
       RowBox[{"LL", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
       ";", 
      RowBox[{"rP", ":=", 
       RowBox[{"PP", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
       ";", 
      RowBox[{"rQ", ":=", 
       RowBox[{"QQ", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
       ";", 
      RowBox[{"sI", ":=", 
       RowBox[{"II", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}],
       ";", 
      RowBox[{"sJ", ":=", 
       RowBox[{"JJ", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}],
       ";", 
      RowBox[{"sK", ":=", 
       RowBox[{"KK", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}],
       ";", 
      RowBox[{"sL", ":=", 
       RowBox[{"LL", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}],
       ";", 
      RowBox[{"sP", ":=", 
       RowBox[{"PP", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}],
       ";", 
      RowBox[{"sQ", ":=", 
       RowBox[{"QQ", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}],
       ";", 
      RowBox[{"dI", ":=", 
       RowBox[{"rI", "-", 
        RowBox[{"sI", " ", "t"}]}]}], ";", 
      RowBox[{"dJ", ":=", 
       RowBox[{"rJ", "-", 
        RowBox[{"sJ", " ", "t"}]}]}], ";", 
      RowBox[{"dK", ":=", 
       RowBox[{"rK", "-", 
        RowBox[{"sK", " ", "t"}]}]}], ";", 
      RowBox[{"dL", ":=", 
       RowBox[{"rL", "-", 
        RowBox[{"sL", " ", "t"}]}]}], ";", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mmefj", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"rL", "-", "rI", "-", "1", "+", "rQ"}], ")"}]}], ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"sL", "-", "sI", "-", "1", "+", "sQ"}], ")"}]}], ",", 
           RowBox[{"-", "dI"}], ",", "dL"}], "]"}], " ", 
         RowBox[{"mmefj", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"rJ", "+", "rK", "-", "1", "-", "rQ"}], ")"}]}], ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"sJ", "+", "sK", "-", "1", "-", "sQ"}], ")"}]}], ",", 
           "dJ", ",", "dK"}], "]"}], " ", 
         RowBox[{"mmefa", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "rI"}], "+", "rJ", "+", "rK", "+", "rL"}], ")"}]}],
            ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"rK", "+", "rL", "+", "1", "-", "rP"}], ")"}]}], ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"rJ", "+", "rK", "+", "1", "-", "rQ"}], ")"}]}], ",", 
           RowBox[{"-", 
            FractionBox["dI", "t"]}], ",", 
           RowBox[{"-", 
            FractionBox["dJ", "t"]}], ",", 
           RowBox[{"-", 
            FractionBox["dK", "t"]}], ",", 
           RowBox[{"-", 
            FractionBox["dL", "t"]}], ",", 
           FractionBox["1", "t"]}], "]"}], " ", 
         RowBox[{"mmefa", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "sI"}], "+", "sJ", "+", "sK", "+", "sL"}], ")"}]}],
            ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"sK", "+", "sL", "+", "1", "-", "sP"}], ")"}]}], ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"sJ", "+", "sK", "+", "1", "-", "sQ"}], ")"}]}], ",", 
           "dI", ",", "dJ", ",", "dK", ",", "dL", ",", "t"}], "]"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mmefj", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"rJ", "-", "rI", "-", "1", "+", "rP"}], ")"}]}], ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"sJ", "-", "sI", "-", "1", "+", "sP"}], ")"}]}], ",", 
           RowBox[{"-", "dI"}], ",", "dJ"}], "]"}], " ", 
         RowBox[{"mmefj", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"rL", "+", "rK", "-", "1", "-", "rP"}], ")"}]}], ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"sL", "+", "sK", "-", "1", "-", "sP"}], ")"}]}], ",", 
           "dK", ",", "dL"}], "]"}]}], ")"}]}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{3.952499633889177*^9, 3.952885172837154*^9, 
  3.9528852619410057`*^9, 3.9528855861665683`*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"75274822-0fd4-864b-a563-e1690dee14a6"],

Cell[TextData[{
 "The following function list the primary fields ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Phi]", 
     RowBox[{"r", ",", "s"}]], " "}], TraditionalForm]],ExpressionUUID->
  "d8caf631-452b-b546-aa6e-a4eaf2cc66c8"],
 "in ",
 Cell[BoxData[
  FormBox[
   RowBox[{"M", "(", 
    RowBox[{"modelp", ",", "modelq"}], ")"}], TraditionalForm]],
  ExpressionUUID->"28b397b9-ed6f-c140-a4bf-3f60c6d8fe9d"],
 " and their dimensions:"
}], "Text",
 CellChangeTimes->{{3.952885587901222*^9, 3.952885608052215*^9}, {
  3.95288587488895*^9, 3.952885891805023*^9}, {3.952965554680517*^9, 
  3.952965558247202*^9}},ExpressionUUID->"5aef541b-4d8b-c142-9ce2-\
bd4de9ab1521"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mmRep", ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"OddQ", "[", "modelq", "]"}], ",", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"r", ",", "s"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "1", ",", 
           RowBox[{"modelp", "-", "1"}], ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "1", ",", 
           RowBox[{"modelq", "-", "2"}], ",", "2"}], "}"}]}], "]"}], ",", 
       "1"}], "]"}], ",", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"r", ",", "s"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "1", ",", 
           RowBox[{"modelp", "-", "2"}], ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "1", ",", 
           RowBox[{"modelq", "-", "1"}], ",", "1"}], "}"}]}], "]"}], ",", 
       "1"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mmh", "[", 
    RowBox[{"{", 
     RowBox[{"r_", ",", "s_"}], "}"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "-", 
        RowBox[{"s", " ", "modelt"}]}], ")"}], "2"], "-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "modelt"}], ")"}], "2"]}], 
    RowBox[{"4", " ", "modelt"}]]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.952499633889177*^9, 3.952885172837154*^9, 3.9528852619410057`*^9, {
   3.9528855861665683`*^9, 3.952885614732479*^9}, {3.9529655507025967`*^9, 
   3.952965569710449*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"9afc8734-9416-ee48-b414-5da3008febc8"],

Cell[TextData[{
 "And the tensor product of Minimal Model representation",
 Cell[BoxData[
  RowBox[{" ", 
   RowBox[{
    SubscriptBox["\[Phi]", "a"], "\[CircleTimes]", " ", 
    SubscriptBox["\[Phi]", "b"], " "}]}]], "Input",ExpressionUUID->
  "7d97ca7c-75bb-5548-86bf-672857ba3026"]
}], "Text",
 CellChangeTimes->{{3.9528856318822365`*^9, 3.952885647317438*^9}, {
  3.952885935850569*^9, 
  3.9528859368909225`*^9}},ExpressionUUID->"bf452295-10b6-d34d-9234-\
b5c3f550292c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"mmTens", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"r", ",", "s"}], "}"}], ",", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"r", ",", "s"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", 
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{
              "a", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "-", 
              RowBox[{
              "b", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
             "]"}], "+", "1"}], ",", 
           RowBox[{"Min", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
              "a", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "+", 
              RowBox[{
              "b", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "-", "1"}], ",", 
             RowBox[{
              RowBox[{"2", " ", "modelp"}], "-", 
              RowBox[{
              "a", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "-", 
              RowBox[{
              "b", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "-", "1"}]}], "]"}], ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", 
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{
              "a", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "-", 
              RowBox[{
              "b", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
             "]"}], "+", "1"}], ",", 
           RowBox[{"Min", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
              "a", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "+", 
              RowBox[{
              "b", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "-", "1"}], ",", 
             RowBox[{
              RowBox[{"2", " ", "modelq"}], "-", 
              RowBox[{
              "a", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "-", 
              RowBox[{
              "b", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "-", "1"}]}], "]"}], ",", "2"}], "}"}]}], "]"}], ",", "1"}], 
      "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.952499633889177*^9, 3.952885172837154*^9, 3.9528852619410057`*^9, {
   3.9528855861665683`*^9, 3.952885614732479*^9}, 3.952885650695444*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"533f760a-e127-5349-b185-c9e9ae7926c6"],

Cell["Modular S Matrix:", "Text",
 CellChangeTimes->{{3.952885945478859*^9, 
  3.952885961796356*^9}},ExpressionUUID->"0d9f4080-5e21-ba42-9e27-\
ae2d5a381163"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mmS", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"r_", ",", "s_"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"rr_", ",", "ss_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"mmS", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"r", ",", "s"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"rr", ",", "ss"}], "}"}]}], "]"}], "=", 
   RowBox[{"2", " ", 
    SqrtBox[
     FractionBox["2", 
      RowBox[{"modelq", " ", "modelp"}]]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "+", 
      RowBox[{"s", " ", "rr"}], "+", 
      RowBox[{"r", " ", "ss"}]}]], " ", 
    RowBox[{"Sin", "[", 
     FractionBox[
      RowBox[{"\[Pi]", " ", "modelq", " ", "r", " ", "rr"}], "modelp"], "]"}],
     " ", 
    RowBox[{"Sin", "[", 
     FractionBox[
      RowBox[{"\[Pi]", " ", "modelp", " ", "s", " ", "ss"}], "modelq"], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.952499677475092*^9, 3.952499691874618*^9}, 
   3.952885174390156*^9, {3.952885652146843*^9, 3.952885653421484*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"96d876af-b81a-0042-b9a2-44d380dbb82a"]
},
WindowSize->{1200, 732},
WindowMargins->{{-5.5, Automatic}, {Automatic, -5.5}},
Magnification:>1.3 Inherited,
FrontEndVersion->"14.0 for Microsoft Windows (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ce070d6d-7c0a-a148-94bc-54a23ae57872"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 652, 15, 75, "Text",ExpressionUUID->"ac5b7615-0df3-d34b-b259-2411ae24ab7a"],
Cell[1213, 37, 8477, 245, 665, "Input",ExpressionUUID->"5b784116-5547-8d4d-8ec2-4751a16fed52"],
Cell[9693, 284, 748, 21, 78, "Text",ExpressionUUID->"0fe0d370-ff38-f442-a3ea-74b5d90f6fac"],
Cell[10444, 307, 5943, 158, 661, "Input",ExpressionUUID->"75274822-0fd4-864b-a563-e1690dee14a6"],
Cell[16390, 467, 687, 19, 46, "Text",ExpressionUUID->"5aef541b-4d8b-c142-9ce2-bd4de9ab1521"],
Cell[17080, 488, 1775, 51, 112, "Input",ExpressionUUID->"9afc8734-9416-ee48-b414-5da3008febc8"],
Cell[18858, 541, 475, 12, 45, "Text",ExpressionUUID->"bf452295-10b6-d34d-9234-b5c3f550292c"],
Cell[19336, 555, 2792, 75, 87, "Input",ExpressionUUID->"533f760a-e127-5349-b185-c9e9ae7926c6"],
Cell[22131, 632, 159, 3, 45, "Text",ExpressionUUID->"0d9f4080-5e21-ba42-9e27-ae2d5a381163"],
Cell[22293, 637, 1158, 35, 74, "Input",ExpressionUUID->"96d876af-b81a-0042-b9a2-44d380dbb82a"]
}
]
*)



==> anc/rules.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     24671,        580]
NotebookOptionsPosition[     22876,        550]
NotebookOutlinePosition[     23307,        567]
CellTagsIndexPosition[     23264,        564]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "Import routine to compute R and F matrices in A-Series Virasoro Minimal \
models ",
 Cell[BoxData[
  FormBox[
   RowBox[{"M", "(", 
    RowBox[{"modelp", ",", " ", "modelq"}], ")"}], TraditionalForm]],
  ExpressionUUID->"f5f98ad3-e2f0-4d45-946c-701dd9bc0f02"],
 ".\n\nIt imports also function mmTens and mmRep to compute tensor products \
of representations in M(modelp, modelq), and their dimensions mmh"
}], "Text",
 CellChangeTimes->{{3.95278754889596*^9, 3.952787572942396*^9}, {
  3.952886779385601*^9, 3.952886810554901*^9}, {3.9528870183101883`*^9, 
  3.9528870570570545`*^9}, {3.9528874072145367`*^9, 3.9528874660024796`*^9}, {
  3.952888166051132*^9, 
  3.952888172984352*^9}},ExpressionUUID->"e0c3a525-55a6-7941-a191-\
075049df4512"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dir", "=", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"nb", "=", 
   RowBox[{"dir", "<>", "\"\<RandF.nb\>\""}]}], ";"}], "\n", 
 RowBox[{"NotebookEvaluate", "[", "nb", "]"}]}], "Input",
 CellChangeTimes->{
  3.950194090777909*^9, {3.952507333584826*^9, 3.9525073348343353`*^9}, {
   3.9525085551727715`*^9, 3.9525085594349747`*^9}, {3.952535257627133*^9, 
   3.952535278664131*^9}, {3.952536342457917*^9, 3.9525363621540375`*^9}, {
   3.952572493340946*^9, 3.9525725535469017`*^9}, {3.952780401293853*^9, 
   3.952780426459493*^9}, {3.9527812368596954`*^9, 3.9527812722451096`*^9}, {
   3.952781421950861*^9, 3.952781440376812*^9}, {3.95278181951774*^9, 
   3.9527818457209015`*^9}, {3.9527820514724884`*^9, 3.95278208206002*^9}, {
   3.952786846008707*^9, 3.9527868511507034`*^9}, {3.952787498123422*^9, 
   3.9527875301828384`*^9}, {3.952788078660614*^9, 3.95278809088525*^9}, {
   3.9528859898748407`*^9, 3.95288599032776*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"f5e98a28-231c-f441-8347-ca051b90dc27"],

Cell["Notation palette:", "Text",
 CellChangeTimes->{{3.9527875785342274`*^9, 
  3.952787583360174*^9}},ExpressionUUID->"8d63e8de-da63-d84b-bff4-\
ec078e2d0702"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Notation`AutoLoadNotationPalette", "=", "False"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "Notation`"}], "\[IndentingNewLine]", 
 RowBox[{"Notation", "[", 
  RowBox[{
   TemplateBox[{
     SubscriptBox["\[Lambda]", 
      RowBox[{"a_", " ", "b_"}]]},
    "NotationTemplateTag"], " ", "\[DoubleLongLeftRightArrow]", " ", 
   TemplateBox[{
     RowBox[{"\[Lambda]", "[", 
       RowBox[{"a_", ",", "b_"}], "]"}]},
    "NotationTemplateTag"]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Notation", "[", 
  RowBox[{
   TemplateBox[{
     SubscriptBox["\[Mu]", 
      RowBox[{"a_", " ", "b_"}]]},
    "NotationTemplateTag"], " ", "\[DoubleLongLeftRightArrow]", " ", 
   TemplateBox[{
     RowBox[{"\[Mu]", "[", 
       RowBox[{"a_", ",", "b_"}], "]"}]},
    "NotationTemplateTag"]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Notation", "[", 
  RowBox[{
   TemplateBox[{
     SuperscriptBox["R", 
      RowBox[{
        RowBox[{"(", 
          RowBox[{"a_", " ", "b_"}], ")"}], "c_"}]]},
    "NotationTemplateTag"], " ", "\[DoubleLongLeftRightArrow]", " ", 
   TemplateBox[{
     RowBox[{"R", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}]},
    "NotationTemplateTag"]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Notation", "[", 
  RowBox[{
   TemplateBox[{
     SubsuperscriptBox["F", 
      RowBox[{"e_", " ", "f_"}], 
      RowBox[{
        RowBox[{"(", 
          RowBox[{"a_", " ", "b_", " ", "c_"}], " ", ")"}], " ", "d_"}]]},
    "NotationTemplateTag"], " ", "\[DoubleLongLeftRightArrow]", " ", 
   TemplateBox[{
     RowBox[{"F", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_"}], 
       "]"}]},
    "NotationTemplateTag"]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.950194090777909*^9, {3.952507333584826*^9, 3.9525073348343353`*^9}, {
   3.9525085551727715`*^9, 3.9525085594349747`*^9}, {3.952535257627133*^9, 
   3.952535278664131*^9}, {3.952536342457917*^9, 3.9525363621540375`*^9}, {
   3.952572493340946*^9, 3.9525725535469017`*^9}, {3.952780401293853*^9, 
   3.952780426459493*^9}, {3.9527812368596954`*^9, 3.9527812722451096`*^9}, {
   3.952781421950861*^9, 3.952781440376812*^9}, {3.95278181951774*^9, 
   3.9527818457209015`*^9}, {3.9527820514724884`*^9, 3.95278208206002*^9}, {
   3.952786846008707*^9, 3.9527868511507034`*^9}, {3.952787498123422*^9, 
   3.9527875301828384`*^9}, {3.952788072757669*^9, 3.952788077065555*^9}, {
   3.952886027072582*^9, 3.9528860304193573`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"8a69c02d-bf7d-654b-a2ee-0007ddfa0d17"],

Cell["Useful functions:", "Text",
 CellChangeTimes->{{3.9527876176284523`*^9, 
  3.9527876200240974`*^9}},ExpressionUUID->"b5f06aa6-ef15-8547-82dc-\
b4554cfbbaa2"],

Cell[TextData[{
 "Tensor product of representation r \[CircleTimes] ",
 Cell[BoxData[
  FormBox["s", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "26f0640f-6c63-fb40-bf12-cde6303103bc"],
 " in minimal  model ",
 Cell[BoxData[
  FormBox[
   RowBox[{"M", "(", 
    RowBox[{"modelp", ",", "modelq"}], ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "f589fc02-b7a0-034a-b194-8d5ee49de567"]
}], "Text",
 CellChangeTimes->{{3.952787588348093*^9, 3.95278762382595*^9}, {
  3.952787689850746*^9, 3.952787697723701*^9}, {3.952787958453472*^9, 
  3.952787960878467*^9}, {3.9528861350969734`*^9, 
  3.952886164377716*^9}},ExpressionUUID->"7abc3180-9513-b24c-aeda-\
ca21d465a851"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tt", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], " ", ":=", 
  RowBox[{"mmTens", "[", 
   RowBox[{"r", ",", "s"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.952782106909167*^9, 3.95278212648772*^9}, {
   3.952782179229788*^9, 3.9527822143724422`*^9}, {3.952782250339031*^9, 
   3.952782268701174*^9}, {3.95278356321883*^9, 3.95278356347974*^9}, {
   3.9527867841913853`*^9, 3.952786809320091*^9}, {3.952786870017084*^9, 
   3.9527869472415657`*^9}, 3.952787613657791*^9, {3.952787650217383*^9, 
   3.952787663375095*^9}, {3.95288606887887*^9, 3.952886107481907*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"9560a13b-53b9-444e-8b7e-b1f454649c72"],

Cell["Lists representation b  \[Subset] x\[CircleTimes]a \[Intersection] x\
\[CircleTimes]c", "Text",
 CellChangeTimes->{{3.952787669855652*^9, 3.9527877301696625`*^9}, {
  3.9528861294771175`*^9, 3.9528861327940235`*^9}, {3.9528861712350025`*^9, 
  3.9528861780967846`*^9}},ExpressionUUID->"d5c0d7a0-a901-9b40-9876-\
e98098e4a197"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"listb", "[", 
    RowBox[{"a_", ",", "c_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"tt", "[", 
     RowBox[{"x", ",", "a"}], "]"}], "\[Intersection]", 
    RowBox[{"tt", "[", 
     RowBox[{"x", ",", "c"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.952782106909167*^9, 3.95278212648772*^9}, {
   3.952782179229788*^9, 3.9527822143724422`*^9}, {3.952782250339031*^9, 
   3.952782268701174*^9}, {3.95278356321883*^9, 3.95278356347974*^9}, {
   3.9527867841913853`*^9, 3.952786809320091*^9}, {3.952786870017084*^9, 
   3.9527869472415657`*^9}, 3.952787613657791*^9, {3.952787650217383*^9, 
   3.952787663375095*^9}, {3.9527878143466473`*^9, 3.952787815900425*^9}, 
   3.952788066747078*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"eb8775d1-eb1a-f143-95a3-6c888187e36b"],

Cell[TextData[{
 "Commutation condition from eq (2.17) of our paper. For A-series minimal \
models ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    OverscriptBox["a", "_"], " ", "=", "a"}], TraditionalForm]],
  ExpressionUUID->"fc24ef0c-c60d-2847-9287-fb26ef186f53"],
 ".",
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox[
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"a", ",", "c"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["R", 
         RowBox[{
          RowBox[{"(", "ax", ")"}], "b"}]], "-", 
        FractionBox["1", 
         SuperscriptBox["R", 
          RowBox[{
           RowBox[{"(", "ax", ")"}], "b"}]]]}], ")"}], 
      SubsuperscriptBox["F", "b", 
       RowBox[{
        RowBox[{"(", "axx", ")"}], " ", "a"}]]}],
     FontSize->18], 
    StyleBox[" ",
     FontSize->18], 
    StyleBox["=",
     FontSize->18], 
    StyleBox[" ",
     FontSize->18], 
    RowBox[{
     StyleBox[
      RowBox[{
       SubscriptBox["\[Delta]", 
        RowBox[{"b", " ", "\[Element]", " ", "\[ScriptCapitalD]"}]], " ", 
       SubscriptBox["\[Kappa]", "ab"], 
       SubscriptBox[
        OverscriptBox["\[Kappa]", "~"], "bc"]}],
      FontSize->18], 
     StyleBox[" ",
      FontSize->18], 
     StyleBox["+",
      FontSize->18], 
     RowBox[{
      StyleBox[
       UnderscriptBox["\[Sum]", 
        RowBox[{"d", "\[Element]", " ", "\[ScriptCapitalD]"}]],
       FontSize->18], 
      RowBox[{
       StyleBox[
        SubsuperscriptBox["F", "db", 
         RowBox[{
          RowBox[{"(", "xax", ")"}], "c"}]],
        FontSize->18], 
       StyleBox[" ",
        FontSize->18], 
       StyleBox[
        SubscriptBox["\[Kappa]", "dc"],
        FontSize->18], 
       StyleBox[
        SubscriptBox[
         OverscriptBox["\[Kappa]", "~"], "ad"],
        FontSize->18], 
       StyleBox[" ",
        FontSize->18], "  "}]}]}]}], TraditionalForm]],
  FontSize->24,ExpressionUUID->"62e1b9cb-10c6-ce4d-91a1-3e7961ee4973"],
 StyleBox[" \n",
  FontSize->24],
 "This has to hold all for all ",
 Cell[BoxData[
  FormBox[
   RowBox[{"a", ",", 
    RowBox[{"c", "\[Element]", "\[ScriptCapitalD]"}]}], TraditionalForm]],
  ExpressionUUID->"bdf517fb-8cac-704c-b205-0f08f9f9b3b5"],
 " ,  b  \[Subset] x\[CircleTimes]a \[Intersection] x\[CircleTimes]c. \nThe \
last sum over d, is only supported over the d\[Element]\[ScriptCapitalD] such \
that: d  \[Subset] x\[CircleTimes]c \[Intersection] a\[CircleTimes]x."
}], "Text",
 CellChangeTimes->{{3.952886928046543*^9, 3.9528870151509705`*^9}, 
   3.952887390199686*^9},ExpressionUUID->"32bc8de1-c340-9041-99f4-\
4816ea091a2a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cond", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"MemberQ", "[", 
      RowBox[{
       RowBox[{"tt", "[", 
        RowBox[{"a", ",", "b"}], "]"}], ",", "x"}], "]"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["R", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"a", " ", "x"}], ")"}], "b"}]], "-", 
        FractionBox["1", 
         SuperscriptBox["R", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a", " ", "x"}], ")"}], "b"}]]]}], ")"}], " ", 
      SubsuperscriptBox["F", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], " ", "b"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", " ", "x", " ", "x"}], " ", ")"}], " ", "a"}]], " ", 
      TemplateBox[{
        RowBox[{"a", ",", "c"}]},
       "KroneckerDeltaSeq"]}], ",", "0"}], "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{
     RowBox[{"Total", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         TemplateBox[{
           RowBox[{"b", ",", "#1"}]},
          "KroneckerDeltaSeq"], "&"}], ")"}], "/@", "dd"}], "]"}], "  ", 
     RowBox[{"\[Kappa]", "[", 
      RowBox[{"a", ",", "b", ",", "b", ",", "c"}], "]"}]}], "-", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", "d", 
      RowBox[{
       RowBox[{"tt", "[", 
        RowBox[{"c", ",", "x"}], "]"}], "\[Intersection]", 
       RowBox[{"tt", "[", 
        RowBox[{"a", ",", "x"}], "]"}], "\[Intersection]", " ", "dd"}]], 
     RowBox[{
      SubsuperscriptBox["F", 
       RowBox[{"d", " ", "b"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", " ", "a", " ", "x"}], " ", ")"}], " ", "c"}]], " ", 
      RowBox[{"\[Kappa]", "[", 
       RowBox[{"d", ",", "c", ",", "a", ",", "d"}], "]"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{
  3.950194090777909*^9, {3.952507333584826*^9, 3.9525073348343353`*^9}, {
   3.9525085551727715`*^9, 3.9525085594349747`*^9}, {3.952535257627133*^9, 
   3.952535278664131*^9}, {3.952536342457917*^9, 3.9525363621540375`*^9}, {
   3.952572493340946*^9, 3.9525725535469017`*^9}, {3.952780401293853*^9, 
   3.952780426459493*^9}, {3.9527812368596954`*^9, 3.9527812722451096`*^9}, {
   3.952781421950861*^9, 3.952781440376812*^9}, {3.95278181951774*^9, 
   3.9527818457209015`*^9}, {3.9527820514724884`*^9, 3.95278208206002*^9}, {
   3.952782246228491*^9, 3.952782283393842*^9}, 3.9527823525566483`*^9, {
   3.952782402720459*^9, 3.9527824029362907`*^9}, {3.952782513093914*^9, 
   3.952782513614017*^9}, {3.952782640743267*^9, 3.952782642824936*^9}, {
   3.9527827807028065`*^9, 3.952782811758911*^9}, {3.95278343200791*^9, 
   3.952783436686832*^9}, {3.952783501599289*^9, 3.952783514438144*^9}, {
   3.952783600644882*^9, 3.952783600820549*^9}, {3.952784303117668*^9, 
   3.9527843038859863`*^9}, {3.952784357663645*^9, 3.952784364968719*^9}, {
   3.952784412869156*^9, 3.9527844244323673`*^9}, {3.9527847295605526`*^9, 
   3.952784732894594*^9}, {3.9527858420208187`*^9, 3.9527858495970497`*^9}, {
   3.9527860132905064`*^9, 3.952786016320928*^9}, {3.952786522316057*^9, 
   3.952786527920233*^9}, {3.9527867547647247`*^9, 3.952786757178692*^9}, {
   3.95278695859692*^9, 3.952786967867508*^9}, 3.9527873076918983`*^9, {
   3.952787828977913*^9, 3.952787845266388*^9}, 3.952788056778496*^9, {
   3.952788502831085*^9, 3.952788528479004*^9}, 3.95278868229554*^9, {
   3.952790421194141*^9, 3.95279043415058*^9}, 3.952886204167547*^9, {
   3.95288715460742*^9, 3.952887162506327*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"22f69af5-faaa-5c45-9a34-4d7be1b1dff7"],

Cell[TextData[{
 "Where we denoted ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[Kappa]", "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], " ", "=", 
    RowBox[{
     SubscriptBox["\[Kappa]", "ab"], " ", 
     SubscriptBox[
      OverscriptBox["\[Kappa]", "~"], "cd"], " "}]}], TraditionalForm]],
  ExpressionUUID->"39954fdd-1235-354f-ad1a-4d8fa702037b"],
 "   "
}], "Text",
 CellChangeTimes->{
  3.950194090777909*^9, {3.952507333584826*^9, 3.9525073348343353`*^9}, {
   3.9525085551727715`*^9, 3.9525085594349747`*^9}, {3.952535257627133*^9, 
   3.952535278664131*^9}, {3.952536342457917*^9, 3.9525363621540375`*^9}, {
   3.952572493340946*^9, 3.9525725535469017`*^9}, {3.9527804012938533`*^9, 
   3.952780426459493*^9}, {3.9527812368596954`*^9, 3.9527812722451096`*^9}, {
   3.952781421950861*^9, 3.952781440376812*^9}, {3.95278181951774*^9, 
   3.9527818457209015`*^9}, {3.9527820514724884`*^9, 3.95278208206002*^9}, {
   3.952782246228491*^9, 3.952782283393842*^9}, 3.9527823525566483`*^9, {
   3.952782402720459*^9, 3.9527824029362907`*^9}, {3.952782513093914*^9, 
   3.952782513614017*^9}, {3.952782640743267*^9, 3.952782642824936*^9}, {
   3.9527827807028065`*^9, 3.952782811758911*^9}, {3.95278343200791*^9, 
   3.952783436686832*^9}, {3.952783501599289*^9, 3.952783514438144*^9}, {
   3.952783600644882*^9, 3.952783600820549*^9}, {3.952784303117668*^9, 
   3.9527843038859863`*^9}, {3.952784357663645*^9, 3.952784364968719*^9}, {
   3.952784412869156*^9, 3.9527844244323673`*^9}, {3.9527847295605526`*^9, 
   3.952784732894594*^9}, {3.9527858420208187`*^9, 3.9527858495970497`*^9}, {
   3.9527860132905064`*^9, 3.952786016320928*^9}, {3.952786522316057*^9, 
   3.952786527920233*^9}, {3.9527867547647247`*^9, 3.952786757178692*^9}, {
   3.95278695859692*^9, 3.952786967867508*^9}, 3.9527873076918983`*^9, {
   3.952787828977913*^9, 3.952787845266388*^9}, 3.952788056778496*^9, {
   3.952788502831085*^9, 3.952788528479004*^9}, 3.95278868229554*^9, {
   3.952790421194141*^9, 3.9527904341505804`*^9}, 3.952886204167547*^9, {
   3.95288715460742*^9, 
   3.952887247765625*^9}},ExpressionUUID->"5e08fce2-5dd6-ec4b-9f7d-\
ea5d9b2ab149"],

Cell["\<\
The following are simple replacement functions imputing the F-Symbols and R \
matrices\
\>", "Text",
 CellChangeTimes->{{3.9528872564458885`*^9, 
  3.9528872907741585`*^9}},ExpressionUUID->"5f67893f-27e9-354e-8d91-\
ca1aa05b6659"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"repl", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubsuperscriptBox["F", 
       RowBox[{"e_", " ", "f_"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a_", " ", "b_", " ", "c_"}], " ", ")"}], " ", "d_"}]], 
      "\[RuleDelayed]", 
      RowBox[{"mmF", "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
       "]"}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["R", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a_", " ", "b_"}], ")"}], "c_"}]], "-", 
       FractionBox["1", 
        SuperscriptBox["R", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"a_", " ", "b_"}], ")"}], "c_"}]]]}], "\[RuleDelayed]", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mmh", "[", "b", "]"}], "+", 
            RowBox[{"mmh", "[", "a", "]"}], "-", 
            RowBox[{"mmh", "[", "c", "]"}]}], ")"}]}]], "-", 
        FractionBox["1", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"mmh", "[", "b", "]"}], "+", 
             RowBox[{"mmh", "[", "a", "]"}], "-", 
             RowBox[{"mmh", "[", "c", "]"}]}], ")"}]}]]]}], "]"}]}]}], 
    "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rule", "[", "a_", "]"}], ":=", 
  RowBox[{"a", "/.", "\[VeryThinSpace]", "repl"}]}]}], "Input",
 CellChangeTimes->{
  3.950194090777909*^9, {3.952507333584826*^9, 3.9525073348343353`*^9}, {
   3.9525085551727715`*^9, 3.9525085594349747`*^9}, {3.952535257627133*^9, 
   3.952535278664131*^9}, {3.952536342457917*^9, 3.9525363621540375`*^9}, {
   3.952572493340946*^9, 3.9525725535469017`*^9}, {3.952780401293853*^9, 
   3.952780426459493*^9}, {3.9527812368596954`*^9, 3.9527812722451096`*^9}, {
   3.952781421950861*^9, 3.952781440376812*^9}, {3.95278181951774*^9, 
   3.9527818457209015`*^9}, {3.9527820514724884`*^9, 3.95278208206002*^9}, {
   3.952782246228491*^9, 3.952782283393842*^9}, 3.9527823525566483`*^9, {
   3.952782402720459*^9, 3.9527824029362907`*^9}, {3.952782513093914*^9, 
   3.952782513614017*^9}, {3.952782640743267*^9, 3.952782642824936*^9}, {
   3.9527827807028065`*^9, 3.952782811758911*^9}, {3.95278343200791*^9, 
   3.952783436686832*^9}, {3.952783501599289*^9, 3.952783514438144*^9}, {
   3.952783600644882*^9, 3.952783600820549*^9}, {3.952784303117668*^9, 
   3.9527843038859863`*^9}, {3.952784357663645*^9, 3.952784364968719*^9}, {
   3.952784412869156*^9, 3.9527844244323673`*^9}, {3.9527847295605526`*^9, 
   3.952784732894594*^9}, {3.9527858420208187`*^9, 3.9527858495970497`*^9}, {
   3.9527860132905064`*^9, 3.952786016320928*^9}, {3.952786522316057*^9, 
   3.952786527920233*^9}, {3.9527867547647247`*^9, 3.952786757178692*^9}, {
   3.95278695859692*^9, 3.952786967867508*^9}, 3.9527873076918983`*^9, {
   3.952787828977913*^9, 3.952787845266388*^9}, 3.952788056778496*^9, {
   3.952788502831085*^9, 3.952788528479004*^9}, 3.95278868229554*^9, {
   3.952790421194141*^9, 3.95279043415058*^9}, 3.952886204167547*^9, 
   3.9528873168083744`*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"6ba3b2f9-f4df-794d-a022-a12068f00ac5"],

Cell["\<\
Generate the list of equations associated to the perturbation of (also non \
simple) defects:\
\>", "Text",
 CellChangeTimes->{{3.9528873192567234`*^9, 3.9528873698876686`*^9}, {
  3.952887450585228*^9, 
  3.952887451838846*^9}},ExpressionUUID->"224a5d29-8908-6c4d-a737-\
2ecb35146dcc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"comcond", "[", 
   RowBox[{"defects_List", ",", " ", "perturbation_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"dd", " ", "=", " ", "defects"}], ",", " ", 
      RowBox[{"x", " ", "=", " ", "perturbation"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"cond", "[", 
        RowBox[{"a", ",", "b", ",", "c"}], " ", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "dd"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "dd"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", 
         RowBox[{"listb", "[", 
          RowBox[{"a", ",", "c", ",", "x"}], "]"}]}], "}"}]}], "]"}], "//", 
     "Flatten"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{
  3.950194090777909*^9, {3.952507333584826*^9, 3.9525073348343353`*^9}, {
   3.9525085551727715`*^9, 3.9525085594349747`*^9}, {3.952535257627133*^9, 
   3.952535278664131*^9}, {3.952536342457917*^9, 3.9525363621540375`*^9}, {
   3.952572493340946*^9, 3.9525725535469017`*^9}, {3.952780401293853*^9, 
   3.952780426459493*^9}, {3.9527812368596954`*^9, 3.9527812722451096`*^9}, {
   3.952781421950861*^9, 3.952781440376812*^9}, {3.95278181951774*^9, 
   3.9527818457209015`*^9}, {3.9527820514724884`*^9, 3.95278208206002*^9}, {
   3.952782246228491*^9, 3.952782283393842*^9}, 3.9527823525566483`*^9, {
   3.952782402720459*^9, 3.9527824029362907`*^9}, {3.952782513093914*^9, 
   3.952782513614017*^9}, {3.952782640743267*^9, 3.952782642824936*^9}, {
   3.9527827807028065`*^9, 3.952782811758911*^9}, {3.95278343200791*^9, 
   3.952783436686832*^9}, {3.952783501599289*^9, 3.952783514438144*^9}, {
   3.952783600644882*^9, 3.952783600820549*^9}, {3.952784303117668*^9, 
   3.9527843038859863`*^9}, {3.952784357663645*^9, 3.952784364968719*^9}, {
   3.952784412869156*^9, 3.9527844244323673`*^9}, {3.9527847295605526`*^9, 
   3.952784732894594*^9}, {3.9527858420208187`*^9, 3.9527858495970497`*^9}, {
   3.9527860132905064`*^9, 3.952786016320928*^9}, {3.952786522316057*^9, 
   3.952786527920233*^9}, {3.9527867547647247`*^9, 3.952786757178692*^9}, {
   3.95278695859692*^9, 3.952786967867508*^9}, 3.9527873076918983`*^9, {
   3.952787828977913*^9, 3.952787845266388*^9}, 3.952788056778496*^9, {
   3.952788502831085*^9, 3.952788528479004*^9}, 3.95278868229554*^9, {
   3.952790421194141*^9, 3.95279043415058*^9}, 3.952886204167547*^9, 
   3.9528873168083744`*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"08d29e24-e0e6-1e45-9b72-ecf5e2af8d62"]
},
WindowSize->{1189, 721},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.6 Inherited,
FrontEndVersion->"14.0 for Microsoft Windows (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2baa29e0-9bc0-5f45-9651-da84877ba45b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 761, 16, 162, "Text",ExpressionUUID->"e0c3a525-55a6-7941-a191-075049df4512"],
Cell[1322, 38, 1082, 19, 107, "Input",ExpressionUUID->"f5e98a28-231c-f441-8347-ca051b90dc27"],
Cell[2407, 59, 161, 3, 55, "Text",ExpressionUUID->"8d63e8de-da63-d84b-bff4-ec078e2d0702"],
Cell[2571, 64, 2559, 62, 282, "Input",ExpressionUUID->"8a69c02d-bf7d-654b-a2ee-0007ddfa0d17"],
Cell[5133, 128, 163, 3, 55, "Text",ExpressionUUID->"b5f06aa6-ef15-8547-82dc-b4554cfbbaa2"],
Cell[5299, 133, 718, 18, 55, "Text",ExpressionUUID->"7abc3180-9513-b24c-aeda-ca21d465a851"],
Cell[6020, 153, 678, 12, 45, "Input",ExpressionUUID->"9560a13b-53b9-444e-8b7e-b1f454649c72"],
Cell[6701, 167, 332, 5, 55, "Text",ExpressionUUID->"d5c0d7a0-a901-9b40-9876-e98098e4a197"],
Cell[7036, 174, 831, 17, 45, "Input",ExpressionUUID->"eb8775d1-eb1a-f143-95a3-6c888187e36b"],
Cell[7870, 193, 2616, 86, 185, "Text",ExpressionUUID->"32bc8de1-c340-9041-99f4-4816ea091a2a"],
Cell[10489, 281, 3660, 83, 152, "Input",ExpressionUUID->"22f69af5-faaa-5c45-9a34-4d7be1b1dff7"],
Cell[14152, 366, 2167, 39, 55, "Text",ExpressionUUID->"5e08fce2-5dd6-ec4b-9f7d-ea5d9b2ab149"],
Cell[16322, 407, 240, 6, 55, "Text",ExpressionUUID->"5f67893f-27e9-354e-8d91-ca1aa05b6659"],
Cell[16565, 415, 3401, 73, 152, "Input",ExpressionUUID->"6ba3b2f9-f4df-794d-a022-a12068f00ac5"],
Cell[19969, 490, 296, 7, 55, "Text",ExpressionUUID->"224a5d29-8908-6c4d-a737-2ecb35146dcc"],
Cell[20268, 499, 2604, 49, 107, "Input",ExpressionUUID->"08d29e24-e0e6-1e45-9b72-ecf5e2af8d62"]
}
]
*)


